Introduction to Normalizing Flows for Lattice Field Theory

This notebook tutorial demonstrates a method for sampling Boltzmann distributions of lattice field theories using a class of machine learning models known as normalizing flows. The ideas and approaches proposed in arXiv:1904.12072, arXiv:2002.02428, and arXiv:2003.06413 are reviewed and a concrete implementation of the framework is presented. We apply this framework to a lattice scalar field theory and to U(1) gauge theory, explicitly encoding gauge symmetries in the flow-based approach to the latter. This presentation is intended to be interactive and working with the attached Jupyter notebook is recommended.

==> anc/normalizing_flows_for_lqft_tutorial.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "f7pd6oKxftPD"
   },
   "source": [
    "# Introduction to Normalizing Flows for Lattice Field Theory"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "f7pd6oKxftPD",
    "latex_alternative": "A central challenge in lattice field theory is devising algorithms to efficiently generate field configurations. In recent works \\cite{Albergo:2019eim,Rezende:2020hrd,Kanwar:2020xzo} we have demonstrated a promising new method based on normalizing flows, a class of probabilistic machine-learning models for which both direct sampling and exact likelihood evaluation are computationally tractable. The aims of this tutorial are to introduce the reader to the normalizing flow method and its application to scalar and gauge field theory.\n\nWe first work through some toy examples which illustrate the underlying concept of normalizing flows as a change of variables. From there, we straightforwardly generalize to more expressive forms that can parametrize samplers for close approximations of our distributions of interest. We detail how such approximations can be corrected using MCMC methods, yielding provably correct statistics. As an important part of our toolkit, we show how we can dramatically reduce the complexity of these models by constraining them to be equivariant with respect to physical symmetries: (a subgroup of) lattice translational symmetries and, for U(1) gauge theory, local gauge invariance. Readers unfamiliar with the notebook format should read this document as a single annotated program, wherein all code is executed sequentially from start to finish without clearing the scope."
   },
   "source": [
    "*January 20, 2020*\n",
    "\n",
    "**[Michael S. Albergo (NYU)](mailto:albergo@nyu.edu), [Denis Boyda (ANL,MIT)](mailto:boyda@mit.edu), [Daniel C. Hackett (MIT)](mailto:dhackett@mit.edu), [Gurtej Kanwar (MIT)](mailto:gurtej@mit.edu), Kyle Cranmer (NYU), Sébastien Racanière (DeepMind), Danilo Jimenez Rezende (DeepMind),  Phiala E. Shanahan (MIT)**\n",
    "\n",
    "\n",
    "In this notebook tutorial, we describe and demonstrate a method for simulating lattice field theories through the use of normalizing flows, which allow sampling from complicated probability distributions using neural networks. We will:\n",
    "\n",
    "**1.** Introduce the ideas behind normalizing flows and explain how to efficiently construct them\n",
    "\n",
    "**2.** Apply them to a lattice scalar field theory\n",
    "\n",
    "**3.** Demonstrate how to construct flows which explicitly encode gauge symmetries, and apply this to U(1) gauge theory\n",
    "\n",
    "This notebook is based on ideas and approaches proposed in [arXiv:1904.12072](https://inspirehep.net/literature/1731778), [arXiv:2002.02428](https://inspirehep.net/literature/1779199), and [arXiv:2003.06413](https://inspirehep.net/literature/1785309) and can be considered as supplementary materials to these papers. Please cite these works in lieu of this pedagogical presentation.\n",
    "\n",
    "To run this notebook on the cloud with GPU resources, we suggest uploading it to [Google Colab](https://colab.research.google.com/)."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We begin by defining a few utilities and importing common packages. Readers may safely execute and skip over the remainder of this section."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import base64\n",
    "import io\n",
    "import pickle\n",
    "import numpy as np\n",
    "import torch\n",
    "print(f'TORCH VERSION: {torch.__version__}')\n",
    "import packaging.version\n",
    "if packaging.version.parse(torch.__version__) < packaging.version.parse('1.5.0'):\n",
    "    raise RuntimeError('Torch versions lower than 1.5.0 not supported')\n",
    "\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set_style('whitegrid')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "if torch.cuda.is_available():\n",
    "    torch_device = 'cuda'\n",
    "    float_dtype = np.float32 # single\n",
    "    torch.set_default_tensor_type(torch.cuda.FloatTensor)\n",
    "else:\n",
    "    torch_device = 'cpu'\n",
    "    float_dtype = np.float64 # double\n",
    "    torch.set_default_tensor_type(torch.DoubleTensor)\n",
    "print(f\"TORCH DEVICE: {torch_device}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def torch_mod(x):\n",
    "    return torch.remainder(x, 2*np.pi)\n",
    "def torch_wrap(x):\n",
    "    return torch_mod(x+np.pi) - np.pi"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "B6cPY8_1azfj"
   },
   "source": [
    "Often we want to detach tensors from the computational graph and pull them to the CPU as a numpy array."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def grab(var):\n",
    "    return var.detach().cpu().numpy()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "NHqoRKO5V8Fk"
   },
   "source": [
    "The code below makes a live-updating plot during training."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from IPython.display import display\n",
    "\n",
    "def init_live_plot(dpi=125, figsize=(8,4)):\n",
    "    fig, ax_ess = plt.subplots(1,1, dpi=dpi, figsize=figsize)\n",
    "    plt.xlim(0, N_era*N_epoch)\n",
    "    plt.ylim(0, 1)\n",
    "    \n",
    "    ess_line = plt.plot([0],[0], alpha=0.5) # dummy\n",
    "    plt.grid(False)\n",
    "    plt.ylabel('ESS')\n",
    "    \n",
    "    ax_loss = ax_ess.twinx()\n",
    "    loss_line = plt.plot([0],[0], alpha=0.5, c='orange') # dummy\n",
    "    plt.grid(False)\n",
    "    plt.ylabel('Loss')\n",
    "    \n",
    "    plt.xlabel('Epoch')\n",
    "\n",
    "    display_id = display(fig, display_id=True)\n",
    "\n",
    "    return dict(\n",
    "        fig=fig, ax_ess=ax_ess, ax_loss=ax_loss,\n",
    "        ess_line=ess_line, loss_line=loss_line,\n",
    "        display_id=display_id\n",
    "    )\n",
    "\n",
    "def moving_average(x, window=10):\n",
    "    if len(x) < window:\n",
    "        return np.mean(x, keepdims=True)\n",
    "    else:\n",
    "        return np.convolve(x, np.ones(window), 'valid') / window\n",
    "\n",
    "def update_plots(history, fig, ax_ess, ax_loss, ess_line, loss_line, display_id):\n",
    "    Y = np.array(history['ess'])\n",
    "    Y = moving_average(Y, window=15)\n",
    "    ess_line[0].set_ydata(Y)\n",
    "    ess_line[0].set_xdata(np.arange(len(Y)))\n",
    "    Y = history['loss']\n",
    "    Y = moving_average(Y, window=15)\n",
    "    loss_line[0].set_ydata(np.array(Y))\n",
    "    loss_line[0].set_xdata(np.arange(len(Y)))\n",
    "    ax_loss.relim()\n",
    "    ax_loss.autoscale_view()\n",
    "    fig.canvas.draw()\n",
    "    display_id.update(fig) # need to force colab to update plot"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Su-5LLNknUOK"
   },
   "source": [
    "# Notation\n",
    "This section is intended as a reference. The phrases and notation listed here will be defined in detail in the remainder of the notebook.\n",
    "\n",
    "1. __Notation for generic normalizing flows__\n",
    "  *  Coordinates $z, x \\in$ some manifold $\\mathcal{X}$ (a space with local $\\mathbb{R}^n$ structure)  \n",
    "   The manifolds used here are $\\mathcal{X} = \\mathbb{R}^n$ (for scalar field theory) and $\\mathcal{X} = \\mathbb{T}^n$ (for $\\mathrm{U}(1)$ gauge theory) where $\\mathbb{T}^n$ refers to the n-dimensional torus.\n",
    "  *  Probability densities over those manifolds,\n",
    "      *  Prior density $r(z)$ \n",
    "      *  Model density $q(x)$\n",
    "      *  Target density $p(x)$\n",
    "  *  Normalizing flow $f: \\mathcal{X} \\rightarrow \\mathcal{X}$, invertible and differentiable\n",
    "  *  Jacobian factor $J(z) = |\\det_{ij} \\partial f_i(z) / \\partial z_j|$\n",
    "  *  Coupling layer $g: \\mathcal{X} \\rightarrow \\mathcal{X}$, invertible and differentiable\n",
    "  *  Subsets of the components of the coordinate $x = (x_1, x_2)$, where the choice of subsets will be clear from context\n",
    "\n",
    "2. __Notation for lattice field theories__\n",
    "  *  Lattice spacing $a$  \n",
    "  We work in \"lattice units\" where $a=1$.\n",
    "  *  Spacetime dimension $N_d$  \n",
    "  We work in this notebook with $N_d=2$.\n",
    "  *  Lattice extent $L$, with volume $V = L^{N_d} = L^2$, in lattice units where $a=1$.\n",
    "  *  Lattice position $\\vec{x} = a\\vec{n} \\equiv (an_x, an_y)$, with $\\vec{x}=\\vec{n}$ in lattice units where $a=1$. We use $n_x, n_y \\in [0, L-1]$.\n",
    "\n",
    "3. __Notation for normalizing flows targeting scalar lattice field theory__ \n",
    "  *  Field configurations $z \\in \\mathbb{R}^V$ or $\\phi \\in \\mathbb{R}^V$, corresponding to $z$ or $x$ in the generic notation\n",
    "  *  $\\phi(\\vec{n})$ denotes the field configuration which lives on the sites of the lattice, while $\\phi_{\\vec{n}}$ denotes the unraveled 1D vector of lattice DOF\n",
    "  *  Action $S[\\phi] \\in \\mathbb{R}$\n",
    "  *  Discretized path integral measure $\\prod_{\\vec{n}} d\\phi_{\\vec{n}}$\n",
    "\n",
    "4. __Notation for normalizing flows targeting U(1) lattice gauge theory__\n",
    "  *  Field configurations $U \\in \\mathbb{T}^{N_d V}$ or $U' \\in \\mathbb{T}^{N_d V}$, corresponding to $z$ or $x$ in the generic notation\n",
    "  *  $U_\\mu(\\vec{n})$ denotes the component of field configuration $U$ which lives on the link $(n, n+\\hat{\\mu})$ of the lattice, where $\\mu \\in [0, N_d-1]$ indicates the Cartesian direction. $U_{\\mu,\\vec{n}}$ denotes the unraveled 1D vector of lattice DOF\n",
    "  *  Action $S[U] \\in \\mathbb{R}$\n",
    "  *  Angular parameterization of each component $U_{\\mu, \\vec{n}} \\equiv e^{i\\theta_{\\mu, \\vec{n}}}$\n",
    "  *  Discretized path integral measure $\\prod_{\\mu,\\vec{n}} dU_{\\mu,\\vec{n}}$, where $dU_{\\mu, \\vec{n}} = d\\theta_{\\mu, \\vec{n}}$ is the Haar measure for $\\mathrm{U}(1)$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "3gCaZyu4sFM8"
   },
   "source": [
    "\n",
    "# Normalizing flows (for lattice QFTs)\n",
    "\n",
    "A powerful method to generate samples from complicated distributions is to combine (1) sampling from a simpler / tractable distribution with (2) applying a deterministic change-of-variables (a _normalizing flow_) to the output samples. The transformed samples are distributed according to a new distribution which is determined by the initial distribution and change-of-variables. These two components together define a _normalizing flow model_. See <span data-cite=\"papamakarios2019normalizing\">[1912.02762]</span> for a review.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "52pdk-dUpLRg"
   },
   "source": [
    "\n",
    "## **A simple example**\n",
    "The Box-Muller transform is an example of this trick in practice: to produce Gaussian random variables, draw two variables $U_1$ and $U_2$ from $\\text{unif}(0,1)$ then change variables to\n",
    "\n",
    "\\begin{equation}\n",
    "    Z_1 = \\sqrt{-2 \\ln{U_1}} \\cos(2\\pi U_2)\n",
    "    \\quad \\text{and} \\quad\n",
    "    Z_2 = \\sqrt{-2 \\ln{U_1}} \\sin(2\\pi U_2).\n",
    "\\end{equation}\n",
    "\n",
    "The resulting variables $Z_1, Z_2$ are then distributed according to an uncorrelated, unit-variance Gaussian distribution.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "batch_size = 2**14\n",
    "u = np.random.random(size=(batch_size, 2))\n",
    "z = np.sqrt(-2*np.log(u[:,0]))[:,np.newaxis] * np.stack(\n",
    "    (np.cos(2*np.pi*u[:,1]), np.sin(2*np.pi*u[:,1])), axis=-1)\n",
    "\n",
    "fig, ax = plt.subplots(1,2, dpi=125, figsize=(4,2))\n",
    "for a in ax:\n",
    "    a.set_xticks([-2, 0, 2])\n",
    "    a.set_yticks([-2, 0, 2])\n",
    "    a.set_aspect('equal')\n",
    "ax[0].hist2d(u[:,0], u[:,1], bins=30, range=[[-3.0,3.0], [-3.0,3.0]])\n",
    "ax[0].set_xlabel(r\"$U_1$\")\n",
    "ax[0].set_ylabel(r\"$U_2$\", rotation=0, y=.46)\n",
    "ax[1].hist2d(z[:,0], z[:,1], bins=30, range=[[-3.0,3.0], [-3.0,3.0]])\n",
    "ax[1].set_yticklabels([])\n",
    "ax[1].set_xlabel(r\"$Z_1$\")\n",
    "ax[1].set_ylabel(r\"$Z_2$\", rotation=0, y=.53)\n",
    "ax[1].yaxis.set_label_position(\"right\")\n",
    "ax[1].yaxis.tick_right()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "J6r4VTayaebl"
   },
   "source": [
    "\n",
    "We can analytically compute the density associated with output samples by the **change-of-variables formula** relating the _prior density_ $r(U_1, U_2) = 1$ to the _output density_ $q(Z_1, Z_2)$:\n",
    "\n",
    "\\begin{equation}\n",
    "\\begin{split}\n",
    "    q(Z_1, Z_2) &= r(U_1, U_2) \\left| \\det_{kl} \\frac{\\partial Z_k(U_1, U_2)}{\\partial U_l} \\right|^{-1} \\\\\n",
    "    &= 1 \\times \\left| \\det \\left( \\begin{matrix}\n",
    "        \\frac{-1}{U_1 \\sqrt{-2 \\ln{U_1}}} \\cos(2\\pi U_2) &\n",
    "        - 2\\pi \\sqrt{-2 \\ln{U_1}} \\sin(2\\pi U_2) \\\\\n",
    "        \\frac{-1}{U_1 \\sqrt{-2 \\ln{U_1}}} \\sin(2\\pi U_2) &\n",
    "        2\\pi \\sqrt{-2 \\ln{U_1}} \\cos(2\\pi U_2)\n",
    "        \\end{matrix} \\right) \\right|^{-1} \\\\\n",
    "    &= \\left| \\frac{2 \\pi}{U_1} \\right|^{-1}.\n",
    "\\end{split}\n",
    "\\end{equation}\n",
    "\n",
    "Here, the term $J(U_1, U_2) \\equiv \\left| \\det_{kl} \\frac{\\partial Z_k(U_1, U_2)}{\\partial U_l} \\right|$ is the determinant of the Jacobian of the transformation from $(U_1,U_2)$ to $(Z_1,Z_2)$. Intuitively, the Jacobian factor can be thought of as a change in volume element, therefore the change-of-variables formula must contain the inverse of this factor (spreading out volume decreases density). To complete the example, we can rearrange the change of variables to find $U_1 = \\exp(-(Z_1^2 + Z_2^2) / 2)$ and therefore\n",
    "\\begin{equation}\n",
    "    q(Z_1, Z_2) = \\frac{1}{2\\pi} e^{-(Z_1^2 + Z_2^2)/2}.\n",
    "\\end{equation}\n",
    "\n",
    "**NOTE**: In this example, the model has no free parameters because we didn't need any to create a transform that exactly reproduced our target distribution (independent, unit-variance Gaussian). In general, we may not know a normalizing flow that exactly produces our desired distribution, and so instead construct parametrized models that we can variationally optimize to _approximate_ that target distribution, and because we can compute the density these can be corrected to nevertheless guarantee exactness."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "CFMPtFlapNRX"
   },
   "source": [
    "## **The general approach**\n",
    "Generalizing this example, it is clear that any invertible and differentiable function $f(z)$ will transform a prior density $r(z)$ on the (possibly multi-dimensional) random variable $z$ to an output density $q(x)$ on $x \\equiv f(z)$. If the Jacobian factor $J(z) \\equiv |\\det_{kl} \\partial f_k(z) / \\partial z_l |$ is efficiently calculable, we can compute the output density **alongside** any samples drawn using the change-of-variables formula,\n",
    "\\begin{equation}\n",
    "    q(x) = r(z) [J(z)]^{-1} = r(z) \\left|\\det_{kl} \\frac{\\partial f_k(z)}{ \\partial z_l} \\right|^{-1}.\n",
    "\\end{equation}\n",
    "\n",
    "In some cases, it is easy to compute the Jacobian factor even when the whole Jacobian matrix is intractable; for example, only the diagonal elements are needed if the Jacobian matrix is known to be triangular. Below we will see how to construct $f$ with a triangular Jacobian using _coupling layers_.\n",
    "\n",
    "In lattice field theory simulations, our goal is to draw samples from a distribution over lattice field configurations defined by the imaginary-time path integral. By optimizing the function $f$ we hope to find an output distribution that closely models this desired physical distribution. If the family of functions is **expressive** (i.e. includes a wide variety of possible functions) we expect the optimal choice to be a good approximation to the true distribution. Moreover, we can make the task of searching for the optimal choice more efficient by restricting to functions that guarantee certain **symmetries** in the output distribution. Once we have a good approximation to the output distribution, we can draw samples from it and use MCMC methods or reweighting to correct their statistics to the exact distribution of interest."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "YskpIvAQokQm"
   },
   "source": [
    "## **Prior distributions**\n",
    "Any probability distribution that is easy to sample from and has calculable density $r(z)$ can be used as the prior distribution.\n",
    "\n",
    "In code, our interface mimics a subset of the pytorch `Distribution` interface. For example, below we define a prior distribution corresponding to uncorrelated Gaussians (one per component of the field). Any other distribution you may want to define should provide analogous methods `log_prob` and `sample_n`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SimpleNormal:\n",
    "    def __init__(self, loc, var):\n",
    "        self.dist = torch.distributions.normal.Normal(\n",
    "            torch.flatten(loc), torch.flatten(var))\n",
    "        self.shape = loc.shape\n",
    "    def log_prob(self, x):\n",
    "        logp = self.dist.log_prob(x.reshape(x.shape[0], -1))\n",
    "        return torch.sum(logp, dim=1)\n",
    "    def sample_n(self, batch_size):\n",
    "        x = self.dist.sample((batch_size,))\n",
    "        return x.reshape(batch_size, *self.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "7Fw_fg8SMOFl"
   },
   "source": [
    "The shape of `loc` and `var` determine the shape of samples drawn."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "normal_prior = SimpleNormal(torch.zeros((3,4,5)), torch.ones((3,4,5)))\n",
    "z = normal_prior.sample_n(17)\n",
    "print(f'z.shape = {z.shape}')\n",
    "print(f'log r(z) = {grab(normal_prior.log_prob(z))}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "tFHfEi18o0Qk"
   },
   "source": [
    "We use `SimpleNormal` as the prior distribution for scalar field theory, and later define a uniform distribution as the prior distribution for $\\mathrm{U}(1)$ gauge theory."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "FGtlT2cl8w-7"
   },
   "source": [
    "## **Designing the flow $f$**\n",
    "As a reminder, a normalizing flow $f$ must be **invertible** and **differentiable**. To be useful, it should also be efficient to compute the Jacobian factor and be expressive.\n",
    "\n",
    "Expressive functions can be built through composition of simpler ones. When each simpler function is invertible and differentiable, the composed function is as well. Schematically, this subdivides the task of learning a complicated map as below:"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "figure": {
     "caption": "Fig.~1 of \\cite{Albergo:2019eim}. The notation superficially differs from what we present here.",
     "filename": "normalizing-flow.png"
    }
   },
   "source": [
    "<div align=\"center\">\n",
    "    <img src=\"data:image/png;base64,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\" width=\"600px\"/>\n",
    "</div>\n",
    "<div align=\"center\">Fig. 1 of [1904.12072]. The notation superficially differs from what we present here.</div>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "stNasF8wlWhW"
   },
   "source": [
    "**Coupling layers** are one approach to defining the $g_i$ in the composed function. These functions are defined to update only a subset of the input variables, conditioned on the complimentary (\"frozen\") subset. For example, if the input to a coupling layer was a lattice with one real number per site, the layer could be defined to update only the odd sites in a checkerboard pattern. To ensure all variables are updated, we could then compose coupling layers that alternatingly update odd sites and even sites.\n",
    "\n",
    "In a coupling layer, the transform applied to the updated subset of variables is manifestly a simply inverted operation such as a scaling ($x \\rightarrow e^s x$) or affine transformation ($x \\rightarrow e^s x + t$). For example, a coupling layer $g(x_1, x_2) = (x_1', x_2')$ based on an scaling transformation looks like\n",
    "\n",
    "\\begin{equation}\n",
    "\\begin{split}\n",
    "  x_1 '  &= e^{s(x_2)}x_1 \\\\\n",
    "  x_2 '  &= x_2\n",
    "\\end{split}\n",
    "\\end{equation}\n",
    "\n",
    "where $x_1, x_2$ are subsets of the components of $x$. We say that $x_1$ is _updated_ based on the _frozen_ subset $x_2$, which is not changed by the coupling layer. $e^{s(x_2)}$ is a vector of the same shape as $x_1$, and $e^{x(s_2)} x_1$ denotes an elementwise product. The _parameters defining the transform_, $s(x_2)$, can be complicated, non-invertible functions of the frozen subset of variables.  However, the inverse of this transformation $g^{-1} (x_1', x_2') = (x_1, x_2)$ is simply computed using the same parameters,\n",
    "\n",
    "\\begin{equation}\n",
    "\\begin{split}\n",
    "x_1  &= e^{-s(x_2')} x_1' \\\\\n",
    "x_2  &= x_2'.\n",
    "\\end{split}\n",
    "\\end{equation}\n",
    "\n",
    "Here the key to guaranteeing invertibility is that $x_2 = x_2'$. This \"trick\" is exactly what guarantees invertibility for leapfrog integrators, which alternately update position and momentum variables.\n",
    "\n",
    "This also ensures a triangular Jacobian,\n",
    "\\begin{equation}\n",
    "\\frac{\\partial g(x_1, x_2)}{\\partial x} =\n",
    "\\left( \\begin{matrix}\n",
    "    \\frac{\\partial x_1'}{\\partial x_1} & \\frac{\\partial x_1'}{\\partial x_2} \\\\\n",
    "    0 & 1\n",
    "\\end{matrix} \\right),\n",
    "\\end{equation}\n",
    "which in the scaling example takes the form\n",
    "\\begin{equation}\n",
    "\\frac{\\partial g(x_1, x_2)}{\\partial x} =\n",
    "\\left( \\begin{array}{ccc|ccc}\n",
    "    e^{[s(x_2)]_1} & & & \\cdot & \\cdot & \\cdot \\\\\n",
    "    & e^{[s(x_2)]_2} & & \\cdot & \\cdot & \\cdot \\\\\n",
    "    & & \\ddots & \\cdot & \\cdot & \\cdot \\\\\n",
    "    \\hline\n",
    "    & & & 1 & & \\\\\n",
    "    & 0 & & & 1 & \\\\\n",
    "    & & & & & \\ddots\n",
    "\\end{array} \\right)\n",
    "\\end{equation}\n",
    "where we have expanded the blocks over $(x_1', x_2') \\times (x_1, x_2)$ from the first expression.\n",
    "Therefore $J(x)$ is efficiently computed as\n",
    "\\begin{equation}\n",
    "J(x) = \\left|\\det_{kl} \\frac{\\partial [g(x_1, x_2)]_k}{\\partial x_l} \\right| = \\prod_{k} e^{[s(x_2)]_k}\n",
    "\\end{equation}\n",
    "where $k$ runs over the components in $s(x_2)$. The Jacobian of the inverse transformation is simply $J_\\text{reverse}(x') = 1/J(x') = \\prod_k e^{[-s(x_2')]_k}$; note that here we were able to compute the reverse Jacobian in terms of the forward Jacobian applied to $x'$ because of the simplicity of the coupling layer.\n",
    "\n",
    "The coupling layer architecture makes it easier to guarantee invertibility while retaining expressivity: the functions which provide the parameters of  the transformation are flexible while the inverse and Jacobian factor of such coupling transformations are easy to compute. Many such coupling layers can be stacked to compose expressive functions $f$ efficiently."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "d4QC5XL4n40Q"
   },
   "source": [
    "\n",
    "## **Simple coupling layer demo**\n",
    "\n",
    "To demonstrate coupling layers in practice, we define a coupling layer using scaling (see above) for two-dimensional inputs $x \\equiv (x_1,x_2)$ [i.e. in comparison to the previous section, here $x_1$ and $x_2$ are just scalars]. Because we have the freedom to make the function $s(x_2)$ arbitrarily complex without sacrificing invertibility, we parametrize $s(x_2)$ as a neural net made of alternating layers of linear transformations and ReLU (\"rectified linear unit\") activation functions, with a $\\tanh$ activation function after the final linear transform.\n",
    "\n",
    "<!--Although the neural net defined in the code below is very simple by NN standards, $s$ already has 36 free parameters. Altogether, this construction allows for very flexible behavior while remaining invertible.-->"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "-PhjCD54sFNC"
   },
   "source": [
    "We implement coupling layers as an extension of `torch.nn.Module` to include application of $g$ (see `forward`) and inverse $g^{-1}$ (see `reverse`). These both map from the domain of lattice degrees of freedom to itself, $\\mathcal{X} \\rightarrow \\mathcal{X}$; in this case, this is just $\\mathbb{R}^2 \\rightarrow \\mathbb{R}^2$. The superclass automatically holds references to all tunable parameters (weights) that will later be optimized."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SimpleCouplingLayer(torch.nn.Module):\n",
    "    def __init__(self):\n",
    "        super().__init__()\n",
    "        self.s = torch.nn.Sequential(\n",
    "            torch.nn.Linear(1, 8),\n",
    "            torch.nn.ReLU(),\n",
    "            torch.nn.Linear(8, 8),\n",
    "            torch.nn.ReLU(),\n",
    "            torch.nn.Linear(8, 1),\n",
    "            torch.nn.Tanh()\n",
    "        )\n",
    "    def forward(self, x):\n",
    "        x1, x2 = x[:,0], x[:,1]\n",
    "        s = self.s(x2.unsqueeze(-1)).squeeze(-1)\n",
    "        fx1 = torch.exp(s) * x1\n",
    "        fx2 = x2\n",
    "        logJ = s\n",
    "        return torch.stack((fx1, fx2), dim=-1), logJ\n",
    "    def reverse(self, fx):\n",
    "        fx1, fx2 = fx[:,0], fx[:,1]\n",
    "        x2 = fx2\n",
    "        s = self.s(x2.unsqueeze(-1)).squeeze(-1)\n",
    "        logJ = -s\n",
    "        x1 = torch.exp(-s) * fx1\n",
    "        return torch.stack((x1, x2), dim=-1), logJ\n",
    "\n",
    "coupling_layer = SimpleCouplingLayer()\n",
    "\n",
    "# init weights in a way that gives interesting behavior without training\n",
    "def set_weights(m):\n",
    "    if hasattr(m, 'weight') and m.weight is not None:\n",
    "        torch.nn.init.normal_(m.weight, mean=1, std=2)\n",
    "    if hasattr(m, 'bias') and m.bias is not None:\n",
    "        m.bias.data.fill_(-1)\n",
    "torch.manual_seed(1234)\n",
    "coupling_layer.s.apply(set_weights);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "F2Af79KHQPNu"
   },
   "source": [
    "Let's see what our simple coupling layer $g$ does. We draw a batch of samples $x$ from an arbitrary input distribution (uniform in $[0,1]^2$), feed it through the coupling layer forwards to get samples $g(x)$ from a new distribution, then feed $g(x)$ backwards through the coupling layer to double-check that we recover our original sample $x' = g^{-1}(g(x)) \\overset{!}{=} x$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "batch_size = 1024\n",
    "np_x = (2*np.random.random(size=(batch_size, 2)) - 1).astype(float_dtype)\n",
    "x = torch.from_numpy(np_x).to(torch_device)\n",
    "\n",
    "gx, fwd_logJ = coupling_layer.forward(x)\n",
    "xp, bwd_logJ = coupling_layer.reverse(gx)\n",
    "\n",
    "fig, ax = plt.subplots(1,3, dpi=125, figsize=(6,2.3), sharex=True, sharey=True)\n",
    "np_gx, np_xp = grab(gx), grab(xp)\n",
    "for a in ax:\n",
    "    a.set_xlim(-1.1,1.1)\n",
    "    a.set_ylim(-1.1,1.1)\n",
    "ax[0].scatter(np_x[:,0], np_x[:,1], marker='.')\n",
    "ax[0].set_title(r'$x$')\n",
    "ax[1].scatter(np_gx[:,0], np_gx[:,1], marker='.', color='tab:orange')\n",
    "ax[1].set_title(r'$g(x)$')\n",
    "ax[2].scatter(np_xp[:,0], np_xp[:,1], marker='.')\n",
    "ax[2].set_title(r\"$g^{-1}(g(x))$\")\n",
    "fig.set_tight_layout(True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "WC6mOep0mUX4"
   },
   "source": [
    "## **Composition**\n",
    "\n",
    "The Jacobian factors $J_i$ from each coupling layer simply multiply together to define the Jacobian factor of the composed function, so that the final density is\n",
    "\\begin{equation}\n",
    "\\begin{split}\n",
    "    q(x) &= r(z) \\left| \\det \\frac{\\partial f(z)}{\\partial z} \\right|^{-1} = r(z) \\prod_{i} J_i^{-1}.\n",
    "\\end{split}\n",
    "\\end{equation}\n",
    "In practice, we'll add together log Jacobians instead. Altogether, sampling and computing the density is simple composition."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def apply_flow_to_prior(prior, coupling_layers, *, batch_size):\n",
    "    x = prior.sample_n(batch_size)\n",
    "    logq = prior.log_prob(x)\n",
    "    for layer in coupling_layers:\n",
    "        x, logJ = layer.forward(x)\n",
    "        logq = logq - logJ\n",
    "    return x, logq"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "7ZmR2aJfsFNF"
   },
   "source": [
    "# Application 1: $\\phi^4$ lattice scalar field theory in 2d\n",
    "\n",
    "As an example, we consider applying normalizing flows to sampling the distributions associated with scalar field theory in two spacetime dimensions with a $\\phi^4$ interaction. See <span data-cite=\"Albergo:2019eim\">[1904.12072]</span> for details."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "8dHYVZG9sFNF"
   },
   "source": [
    "## **Physical theory**\n",
    "\n",
    "The continuum theory consists of a single real scalar field $\\phi(\\vec{x})$ as a function of 2D coordinates $\\vec{x}$. To access non-perturbative results, such as behavior in the strong-coupling regime, we can regularize the theory on a 2D lattice, assigning one real degree of freedom per site of the lattice. Let's initialize some configurations of an example lattice of size $8\\times8$ and generate two random configurations:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "L = 8\n",
    "lattice_shape = (L,L)\n",
    "\n",
    "phi_ex1 = np.random.normal(size=lattice_shape).astype(float_dtype)\n",
    "phi_ex2 = np.random.normal(size=lattice_shape).astype(float_dtype)\n",
    "cfgs = torch.from_numpy(np.stack((phi_ex1, phi_ex2), axis=0)).to(torch_device)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "vbKiXslKVMNT"
   },
   "source": [
    "\n",
    "A simple discretization of the derivatives in the continuum Euclidean action gives rise to a valid lattice Euclidean action,\n",
    "\\begin{equation}\n",
    "\\begin{split}\n",
    "S^E_{\\text{cont}}[\\phi] &= \\int d^2\\vec{x} ~ (\\partial_\\mu \\phi(\\vec{x}))^2 + m^2 \\phi(\\vec{x})^2 + \\lambda \\phi(\\vec{x})^4 \\\\\n",
    "\\rightarrow S^E_{\\text{latt}}(\\phi) &= \\sum_{\\vec{n}} \\phi(\\vec{n}) \\left[ \\sum_{\\mu \\in \\{1,2\\}} 2\\phi(\\vec{n}) - \\phi(\\vec{n}+\\hat{\\mu}) - \\phi(\\vec{n}-\\hat{\\mu}) \\right] + m^2 \\phi(\\vec{n})^2 + \\lambda \\phi(\\vec{n})^4\n",
    "\\end{split}\n",
    "\\end{equation}\n",
    "where now $\\phi(\\vec{n})$ is only defined on the sites of the $L_x \\times L_y$ lattice, $\\vec{n} = (n_x, n_y)$, with integer $n_x, n_y$. We have implicitly moved to \"lattice units\" where $a=1$ such that $L_x, L_y, V$ are integers and all quantities are unitless. The discretized field $\\phi$ can therefore be thought of as an $(L_x \\times L_y)$-dimensional vector. We use periodic boundary conditions in all directions, i.e. $\\phi(L_x, y) \\equiv \\phi(0, y)$, etc. For convenience, we typically abbreviate $S^E_{\\text{latt}} \\equiv S$.\n",
    "\n",
    "More details on $\\phi^4$ lattice scalar field theory can be found in <span data-cite=\"vierhaus2010simulation\">[this thesis](https://edoc.hu-berlin.de/bitstream/handle/18452/14790/schroeder.pdf?sequence=1)</span>."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "2Kfe4ZP7WFg6"
   },
   "source": [
    "The lattice action then defines a probability distribution over configurations $\\phi$,\n",
    "\\begin{equation}\n",
    "p(\\phi) = \\frac{1}{Z} e^{-S(\\phi)}, \\quad\n",
    "Z \\equiv \\int \\prod_{\\vec{n}} d\\phi(\\vec{n}) ~ e^{-S(\\phi)},\n",
    "\\end{equation}\n",
    "where $\\prod_{\\vec{n}}$ runs over all lattice sites $\\vec{n}$.\n",
    "This is the distribution we are training the normalizing flows to reproduce. While $Z$ is difficult to calculate, in practice we only need $p(\\phi)$ up to a constant. The action can be efficiently calculated on arbitrary configurations using Pytorch. Note that while the theory describes 2D spacetime, the dimensionality of distribution $p(\\phi)$ is the number of lattice sites, scaling with the volume of the lattice."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class ScalarPhi4Action:\n",
    "    def __init__(self, M2, lam):\n",
    "        self.M2 = M2\n",
    "        self.lam = lam\n",
    "    def __call__(self, cfgs):\n",
    "        # potential term\n",
    "        action_density = self.M2*cfgs**2 + self.lam*cfgs**4\n",
    "        # kinetic term (discrete Laplacian)\n",
    "        Nd = len(cfgs.shape)-1\n",
    "        dims = range(1,Nd+1)\n",
    "        for mu in dims:\n",
    "            action_density += 2*cfgs**2\n",
    "            action_density -= cfgs*torch.roll(cfgs, -1, mu)\n",
    "            action_density -= cfgs*torch.roll(cfgs, 1, mu)\n",
    "        return torch.sum(action_density, dim=tuple(dims))\n",
    "\n",
    "print(\"Actions for example configs:\", ScalarPhi4Action(M2=1.0, lam=1.0)(cfgs))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "2S0c_7X9Vv9_"
   },
   "source": [
    "The theory has a symmetric phase and a broken symmetry phase, corresponding respectively to nearly one mode of the distribution or two widely separated modes (with intermediate configurations suppressed exponentially in volume). The broken symmetry phase can be accessed for $m^2 < 0$ and $\\lambda$ less than a critical $\\lambda_c$. For simplicity, we restrict focus to the **symmetric phase**, but remain close to this phase transition such that the system has a non-trivial correlation length."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "M2 = -4.0\n",
    "lam = 8.0\n",
    "phi4_action = ScalarPhi4Action(M2=M2, lam=lam)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "WsXXhXIdsFNN"
   },
   "source": [
    "## **Prior distribution**\n",
    "\n",
    "We choose the prior distribution to be I.I.D. Gaussians at each lattice site. This is easy to sample from, and intuitively gives the coupling layers a \"blank slate\" from which to build in correlations."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prior = SimpleNormal(torch.zeros(lattice_shape), torch.ones(lattice_shape))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "gQX1d2llJ5Mf"
   },
   "source": [
    "We can use the `draw` function to acquire samples from the prior. Some samples drawn from the prior are visualized below."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "torch_z = prior.sample_n(1024)\n",
    "z = grab(torch_z)\n",
    "print(f'z.shape = {z.shape}')\n",
    "\n",
    "fig, ax = plt.subplots(4,4, dpi=125, figsize=(4,4))\n",
    "for i in range(4):\n",
    "    for j in range(4):\n",
    "        ind = i*4 + j\n",
    "        ax[i,j].imshow(np.tanh(z[ind]), vmin=-1, vmax=1, cmap='viridis')\n",
    "        ax[i,j].axes.xaxis.set_visible(False)\n",
    "        ax[i,j].axes.yaxis.set_visible(False)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "tQ6fXyzSgJIE"
   },
   "source": [
    "These samples look nothing like typical lattice configurations for the theory, which should exhibit patches of correlated positive and negative fluctuations (see configurations drawn from the true distribution in later sections). Samples from the prior do not have any correlations.\n",
    "\n",
    "Below we show two-way histograms between various sites, demonstrating the uncorrelated nature of the prior distribution."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(4,4, dpi=125, figsize=(4,4))\n",
    "for x1 in range(2):\n",
    "    for y1 in range(2):\n",
    "        i1 = x1*2 + y1\n",
    "        for x2 in range(2):\n",
    "            for y2 in range(2):\n",
    "                i2 = x2*2 + y2\n",
    "                ax[i1,i2].hist2d(z[:,x1,y1], z[:,x2,y2], range=[[-3,3],[-3,3]], bins=20)\n",
    "                ax[i1,i2].set_xticks([])\n",
    "                ax[i1,i2].set_yticks([])\n",
    "                if i1 == 3:\n",
    "                    ax[i1,i2].set_xlabel(rf'$\\phi({x2},{y2})$')\n",
    "                if i2 == 0:\n",
    "                    ax[i1,i2].set_ylabel(rf'$\\phi({x1},{y1})$')\n",
    "fig.suptitle(\"Correlations in Various Lattice Sites\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Bv81kT20KI9r"
   },
   "source": [
    "We can also investigate the correlation between the \"effective action\" defining the model distribution (here, $-\\log{r}(z)$) and the true action ($S(z)$). If the prior distribution was already a good model for the true distribution, all samples should have identical action under the prior and true distributions, up to an overall shift. In other words, these should have linear correlation with slope $1$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "S_eff = -grab(prior.log_prob(torch_z))\n",
    "S = grab(phi4_action(torch_z))\n",
    "fit_b = np.mean(S) - np.mean(S_eff)\n",
    "print(f'slope 1 linear regression S = -logr + {fit_b:.4f}')\n",
    "fig, ax = plt.subplots(1,1, dpi=125, figsize=(4,4))\n",
    "ax.hist2d(S_eff, S, bins=20, range=[[-800, 800], [200,1800]])\n",
    "xs = np.linspace(-800, 800, num=4, endpoint=True)\n",
    "ax.plot(xs, xs + fit_b, ':', color='w', label='slope 1 fit')\n",
    "ax.set_xlabel(r'$S_{\\mathrm{eff}} \\equiv -\\log~r(z)$')\n",
    "ax.set_ylabel(r'$S(z)$')\n",
    "ax.set_aspect('equal')\n",
    "plt.legend(prop={'size': 6})\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "2bUKtozWU8qz"
   },
   "source": [
    "As expected, we are far from that goal because we have not flowed yet! We will revisit this plot after including and training the change-of-variables $f$.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "p3axwwbEsFNT"
   },
   "source": [
    "## **Affine coupling layers**\n",
    "\n",
    "As mentioned earlier, an affine transformation is a particularly simple, yet effective, transform to use within a coupling layer acting on real degrees of freedom. The transformation of the subset of variables $\\phi_1$, conditioned on the frozen subset $\\phi_2$, is defined as\n",
    "\\begin{equation}\n",
    "    g(\\phi_1, \\phi_2) = \\left(e^{s(\\phi_2)} \\phi_1 + t(\\phi_2),  \\phi_2\\right),\n",
    "\\end{equation}\n",
    "with inverse given by:\n",
    "\\begin{equation} g^{-1}(\\phi_1', \\phi_2') =  \\left((\\phi_1' - t(\\phi_2')) e^{-s(\\phi_2')}, \\phi_2'\\right)  \\end{equation}\n",
    "where $s(\\phi_2)$ and $t(\\phi_2)$ produce vectors of the same dimension as $\\phi_1$ and operations above are element-wise on these vectors. We define the functions $s$ and $t$ using a feed-forward neural network. The coupling layer leaves $\\phi_2$ unchanged. Note that this is just a simple extension of the scaling transformation introduced above, with a constant offset $t(\\phi_2)$ added to the transformation.\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "8-CuzIrn8YP5"
   },
   "source": [
    "The Jacobian factor for such an affine transformation is easy to compute (both analytically and numerically). In fact, because $\\partial [t(\\phi_2)] / \\partial \\phi_1 = 0$, the Jacobian is the same as for the scaling transformation worked out above. In practice, we work with log probabilities, so we note that the forward and reverse transformation return\n",
    "\\begin{align}\n",
    "&&\\text{forward:} \\qquad &\\log J(\\phi) &&= \\sum_k [s(\\phi_2)]_k \\\\ \n",
    "&&\\text{reverse:} \\qquad &\\log J_\\text{reverse}(\\phi') &&= \\sum_k -[s(\\phi_2')]_k .\n",
    "\\end{align}\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "WB5KNtqa8SgD"
   },
   "source": [
    "The subsets $\\phi_1, \\phi_2$ are defined by a mask $m(\\vec{n}) \\in \\{0, 1\\}$. In our conventions $m(\\vec{n}) = 1$ implies an input to the neural net defining $s$ and $t$, and therefore that the variable on site $\\vec{n}$ is an element of the frozen subset $\\phi_2$.\n",
    "We choose checkerboard masking, as this intuitively allows sites to influence the transformation of their direct neighbors and build local correlations."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_checker_mask(shape, parity):\n",
    "    checker = torch.ones(shape, dtype=torch.uint8) - parity\n",
    "    checker[::2, ::2] = parity\n",
    "    checker[1::2, 1::2] = parity\n",
    "    return checker.to(torch_device)\n",
    "\n",
    "print(\"For example this is the mask for an 8x8 configuration:\\n\",\n",
    "      make_checker_mask(lattice_shape, 0))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "4Lter9EX9kxf"
   },
   "source": [
    "We implement the described coupling layer in the code cell below.\n",
    "\n",
    "For simplicity in our implementation below, we allow $s(\\phi_2)$ and $t(\\phi_2)$ to produce outputs for $\\phi_2$ as well as $\\phi_1$ and then mask them out. We use the same NN to parametrize $s$ and $t$, so they have shared parameters; this does not add formal complications and just makes the model simpler. \n",
    "\n",
    "**Technical note:** Pytorch's implementation of 2D CNNs requires inputs shaped like `(batch_size, n_input_channels, L_x, L_y)`, hence the use of `unsqueeze` below which adds a fake `n_input_channels` dimension of length 1. The CNNs return an output shaped like `(batch_size, n_output_channels, L_x, L_y)`; we use `n_output_channels == 2`, where the two channels are $s(x_2)$ and $t(x_2)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class AffineCoupling(torch.nn.Module):\n",
    "    def __init__(self, net, *, mask_shape, mask_parity):\n",
    "        super().__init__()\n",
    "        self.mask = make_checker_mask(mask_shape, mask_parity)\n",
    "        self.net = net\n",
    "\n",
    "    def forward(self, x):\n",
    "        x_frozen = self.mask * x      \n",
    "        x_active = (1 - self.mask) * x\n",
    "        net_out = self.net(x_frozen.unsqueeze(1))\n",
    "        s, t = net_out[:,0], net_out[:,1]\n",
    "        fx = (1 - self.mask) * t + x_active * torch.exp(s) + x_frozen\n",
    "        axes = range(1,len(s.size()))\n",
    "        logJ = torch.sum((1 - self.mask) * s, dim=tuple(axes))\n",
    "        return fx, logJ\n",
    "\n",
    "    def reverse(self, fx):\n",
    "        fx_frozen = self.mask * fx\n",
    "        fx_active = (1 - self.mask) * fx  \n",
    "        net_out = self.net(fx_frozen.unsqueeze(1))\n",
    "        s, t = net_out[:,0], net_out[:,1]\n",
    "        x = (fx_active - (1 - self.mask) * t) * torch.exp(-s) + fx_frozen\n",
    "        axes = range(1,len(s.size()))\n",
    "        logJ = torch.sum((1 - self.mask)*(-s), dim=tuple(axes))\n",
    "        return x, logJ"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "tq3Tgk21sFNX"
   },
   "source": [
    "## **Convolutional neural nets (CNNs)**\n",
    "\n",
    "Any continuous function can be used to define the coupling layer parameters $s$ and $t$. We'll use CNNs because they're cheap and explicitly encode partial spacetime translation symmetry: the parity-preserving translations are exact symmetries of the output distribution, due to the checkerboard subsets. (**Note:** in <span data-cite=\"Albergo:2019eim\">[1904.12072]</span>, fully-connected networks were used as a proof of principle; we find CNNs are generally the better choice.)\n",
    "\n",
    "Unlike typical uses of CNNs, our flow formalism requires the input and output (spatial) shapes to be identical, so there are no pooling operations and we use stride 1. To implement periodic BCs, we employ circular padding.\n",
    "\n",
    "**Technical note:** In below code we assume PyTorch >= 1.5.0 where padding semantics changed. If you are willing to downgrade, the requirement than kernels have odd side length can be dropped, and padding semantics should be changed to `padding_size = kernel_size-1`.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_conv_net(*, hidden_sizes, kernel_size, in_channels, out_channels, use_final_tanh):\n",
    "    sizes = [in_channels] + hidden_sizes + [out_channels]\n",
    "    assert packaging.version.parse(torch.__version__) >= packaging.version.parse('1.5.0')\n",
    "    assert kernel_size % 2 == 1, 'kernel size must be odd for PyTorch >= 1.5.0'\n",
    "    padding_size = (kernel_size // 2)\n",
    "    net = []\n",
    "    for i in range(len(sizes) - 1):\n",
    "        net.append(torch.nn.Conv2d(\n",
    "            sizes[i], sizes[i+1], kernel_size, padding=padding_size,\n",
    "            stride=1, padding_mode='circular'))\n",
    "        if i != len(sizes) - 2:\n",
    "            net.append(torch.nn.LeakyReLU())\n",
    "        else:\n",
    "            if use_final_tanh:\n",
    "                net.append(torch.nn.Tanh())\n",
    "    return torch.nn.Sequential(*net)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "VwDh0a-8sFNa"
   },
   "source": [
    "## **Assemble the model**\n",
    "\n",
    "We can construct our model for $p(\\phi)$ by composing a sequence of these affine coupling layers. We'll use 16 layers, with checkerboard parity alternating between sites. The CNNs used to compute parameters have kernel size 3x3 which is sufficient to condition on local information in each transform, allowing the flow to build up local correlations in the field configuration. Larger kernel sizes are also possible at increased cost.\n",
    "\n",
    "Each network has one input channel $\\phi$ and two output channels $\\left(s(\\phi), t(\\phi)\\right)$.\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_phi4_affine_layers(*, n_layers, lattice_shape, hidden_sizes, kernel_size):\n",
    "    layers = []\n",
    "    for i in range(n_layers):\n",
    "        parity = i % 2\n",
    "        net = make_conv_net(\n",
    "            in_channels=1, out_channels=2, hidden_sizes=hidden_sizes,\n",
    "            kernel_size=kernel_size, use_final_tanh=True)\n",
    "        coupling = AffineCoupling(net, mask_shape=lattice_shape, mask_parity=parity)\n",
    "        layers.append(coupling)\n",
    "    return torch.nn.ModuleList(layers)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_layers = 16\n",
    "hidden_sizes = [8,8]\n",
    "kernel_size = 3\n",
    "layers = make_phi4_affine_layers(\n",
    "    lattice_shape=lattice_shape, n_layers=n_layers, \n",
    "    hidden_sizes=hidden_sizes, kernel_size=kernel_size)\n",
    "model = {'layers': layers, 'prior': prior}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "fb5XJejjsFNj"
   },
   "source": [
    "## **Train the model**\n",
    "\n",
    "With a model in hand, we need to optimize the coupling layers to improve the model distribution $q(\\phi)$. To do that, we need a way to measure how close the model and true distributions are [$q(\\phi)$ vs $p(\\phi)$, respectively]. We use a quantity known as the Kullback-Leibler (KL) divergence to do this. The KL divergence is minimized when $p = q$.\n",
    "\n",
    "Those familiar with flows will note that they are usually trained with the \"forward direction\" of the KL divergence,\n",
    "\\begin{equation}\n",
    "D_{KL}(p || q) \\equiv \\int d\\phi ~ p(\\phi) \\left[ \\log{p}(\\phi) - \\log{q}(\\phi) \\right]\n",
    "\\end{equation}\n",
    "which we can estimate with $N$ samples drawn from the target distribution ($\\phi_i \\sim p$) as\n",
    "\\begin{equation}\n",
    "\\widehat{D}_{KL}(p || q) = \\frac{1}{N} \\sum_{i=1}^N \\left[ \\log{p}(\\phi_i) - \\log{q}(\\phi_i) \\right] \\quad \\left( \\phi_i \\sim p \\right)\n",
    "\\end{equation}\n",
    "corresponding to maximum likelihood estimation with respect to training data from the true distribution.\n",
    "\n",
    "Because training data drawn from $p$ can be scarce in simulations of lattice field theories, we instead make use of the \"reverse\" KL divergence,\n",
    "\\begin{equation}\n",
    "D_{KL}(q || p) \\equiv \\int d\\phi ~ q(\\phi) \\left[ \\log{q}(\\phi) - \\log{p}(\\phi) \\right]\n",
    "\\end{equation}\n",
    "which we can estimate using $N$ samples drawn from the model distribution ($\\phi_i \\sim q$) as\n",
    "\\begin{equation}\n",
    "\\widehat{D}_{KL}(q || p) = \\frac{1}{N} \\sum_{i=1}^N \\left[ \\log{q}(\\phi_i) - \\log{p}(\\phi_i) \\right] \\quad \\left( \\phi_i \\sim q \\right).\n",
    "\\end{equation}\n",
    "Because data need only be sampled from the _model_ distribution, we can optimize $q(\\phi)$ without data from $p(\\phi)$ [which typically is expensive to generate using standard algorithms like HMC]. This \"self-training\" protocol then consists of\n",
    "  1. Drawing samples and density estimates from the model\n",
    "  2. Estimating the reverse KL divergence\n",
    "  3. Using standard stochastic gradient descent methods to iteratively update neural network weights (we'll use the Adam optimizer)\n",
    "\n",
    "A possible tradeoff of this approach is that the reverse KL is known as mode-seeking / zero-forcing (see e.g. <span data-cite=\"huszar2015not\">[1511.05101]</span>) which means it favors assigning mass  to a large mode in the probability density, and places zero mass elsewhere. This could be disadvantageous for multimodal target densities. This problem will be investigated in future work."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def calc_dkl(logp, logq):\n",
    "    return (logq - logp).mean()  # reverse KL, assuming samples from q"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "tSK14SZVOuN7"
   },
   "source": [
    "Note that the training step defined below logs a few metrics, including the effective sample size (ESS) defined and explained later."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def train_step(model, action, loss_fn, optimizer, metrics):\n",
    "    layers, prior = model['layers'], model['prior']\n",
    "    optimizer.zero_grad()\n",
    "\n",
    "    x, logq = apply_flow_to_prior(prior, layers, batch_size=batch_size)\n",
    "    logp = -action(x)\n",
    "    loss = calc_dkl(logp, logq)\n",
    "    loss.backward()\n",
    "\n",
    "    optimizer.step()\n",
    "\n",
    "    metrics['loss'].append(grab(loss))\n",
    "    metrics['logp'].append(grab(logp))\n",
    "    metrics['logq'].append(grab(logq))\n",
    "    metrics['ess'].append(grab( compute_ess(logp, logq) ))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "rmDfK1X8lkfB"
   },
   "source": [
    "**Caveat:** $p(\\phi)$ is only known up to normalization, $p(\\phi) \\propto e^{-S[\\phi]}$. Using this unnormalized value shifts the KL divergence by an overall constant. This does not affect training, but without this normalization we cannot know whether we are converging to a good estimate directly from the unnormalized KL."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "B1SVak7DsFNn"
   },
   "source": [
    "### **Telemetry**\n",
    "\n",
    "We'll measure some observables and diagnostics as we go.\n",
    "\n",
    "For a batch of samples $\\phi_i$, the effective sample size (ESS) is defined as\n",
    "\\begin{equation}\n",
    "\\frac{ \\left(\\frac{1}{N} \\sum_i p[\\phi_i]/q[\\phi_i] \\right)^2 }{ \\frac{1}{N} \\sum_i \\left( p[\\phi_i]/q[\\phi_i] \\right)^2 }\n",
    "\\end{equation}\n",
    "where $i$ indexes the samples. This definition normalizes the ESS to live in the range $[0,1]$. The ESS provides a useful measure of model quality that doesn't require the overall normalization of $p(x)$, where larger values indicate a better effective sampling of the desired distribution and $\\mathrm{ESS} = 1$ is a perfect independent draw from the desired distribution for each sample.\n",
    "\n",
    "Why not use this directly to train? It's much noisier than the KL divergences, so in practice we find it's less effective as a loss function.\n",
    "\n",
    "**Caution:** The ESS is biased towards larger values when estimated using small batches of samples. Much like measures of autocorrelation time in MCMC approaches, a sufficiently large sample size is needed to determine whether any regions of sample space are missed."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_ess(logp, logq):\n",
    "    logw = logp - logq\n",
    "    log_ess = 2*torch.logsumexp(logw, dim=0) - torch.logsumexp(2*logw, dim=0)\n",
    "    ess_per_cfg = torch.exp(log_ess) / len(logw)\n",
    "    return ess_per_cfg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_metrics(history, avg_last_N_epochs):\n",
    "    print(f'== Era {era} | Epoch {epoch} metrics ==')\n",
    "    for key, val in history.items():\n",
    "        avgd = np.mean(val[-avg_last_N_epochs:])\n",
    "        print(f'\\t{key} {avgd:g}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "UQZf65O9sFNt"
   },
   "source": [
    "### **Do the training!**\n",
    "\n",
    "We find that this model trains to achieve an average ESS $\\sim 20 \\%$ after 40 eras with 100 epochs each, which takes  $\\sim 30$ minutes on a Colab GPU. We point out that ESS is a good metric for training but it fluctuates significantly and can have a bias at finite sample size, so care should be taken in interpreting the results."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "RKy_JHNcSqV2"
   },
   "source": [
    "You can either load a pre-trained model or train your own based on the flag below."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "use_pretrained = True"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "R4JWVss8O_8g"
   },
   "source": [
    "Below we summarize all parameters discussed so far for the sake of convenience. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Lattice Theory\n",
    "L = 8\n",
    "lattice_shape = (L,L)\n",
    "M2 = -4.0\n",
    "lam = 8.0\n",
    "phi4_action = ScalarPhi4Action(M2=M2, lam=lam)\n",
    "\n",
    "# Model\n",
    "prior = SimpleNormal(torch.zeros(lattice_shape), torch.ones(lattice_shape))\n",
    "\n",
    "n_layers = 16\n",
    "hidden_sizes = [8,8]\n",
    "kernel_size = 3\n",
    "layers = make_phi4_affine_layers(lattice_shape=lattice_shape, n_layers=n_layers, \n",
    "    hidden_sizes=hidden_sizes, kernel_size=kernel_size)\n",
    "model = {'layers': layers, 'prior': prior}\n",
    "\n",
    "# Training\n",
    "base_lr = .001\n",
    "optimizer = torch.optim.Adam(model['layers'].parameters(), lr=base_lr)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Bqun6MG9tuTK"
   },
   "source": [
    "As with any good cooking show, we made a trained version of the model weights ahead of time (loaded if `use_pretrained == True`).\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "if use_pretrained:\n",
    "    print('Loading pre-trained model')\n",
    "    phi4_trained_weights = torch.load(io.BytesIO(base64.b64decode(b\"\"\"\n",
    "    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\n",
    "    \"\"\".strip())), map_location=torch.device('cpu'))\n",
    "    model['layers'].load_state_dict(phi4_trained_weights)\n",
    "    if torch_device == 'cuda':\n",
    "        model['layers'].cuda()\n",
    "else:\n",
    "    print('Skipping pre-trained model')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "OdwYHxF6YECb"
   },
   "source": [
    "Main training setup and loop."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_era = 25\n",
    "N_epoch = 100\n",
    "batch_size = 64\n",
    "print_freq = N_epoch\n",
    "plot_freq = 1\n",
    "\n",
    "history = {\n",
    "    'loss' : [],\n",
    "    'logp' : [],\n",
    "    'logq' : [],\n",
    "    'ess' : []\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "if not use_pretrained:\n",
    "    [plt.close(plt.figure(fignum)) for fignum in plt.get_fignums()] # close all existing figures\n",
    "    live_plot = init_live_plot()\n",
    "\n",
    "    for era in range(N_era):\n",
    "        for epoch in range(N_epoch):\n",
    "            train_step(model, phi4_action, calc_dkl, optimizer, history)\n",
    "\n",
    "            if epoch % print_freq == 0:\n",
    "                print_metrics(history, avg_last_N_epochs=print_freq)\n",
    "\n",
    "            if epoch % plot_freq == 0:\n",
    "                update_plots(history, **live_plot)\n",
    "else:\n",
    "    print('Skipping training')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "vbyyk7vTu43X"
   },
   "source": [
    "Serialize the weights to distribute the model in this state."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('Model weights blob:\\n===')\n",
    "serialized_model = io.BytesIO()\n",
    "torch.save(model['layers'].state_dict(), serialized_model)\n",
    "print(base64.b64encode(serialized_model.getbuffer()).decode('utf-8'))\n",
    "print('===')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "aRmLXDehsFNz"
   },
   "source": [
    "## **Evaluate the model**\n",
    "\n",
    "With a trained model, we now directly draw samples from the model and check their quality  below. We find samples that have regions with smoother, correlated fluctuations, in comparison to the raw noise from the prior distribution seen above.\n",
    "\n",
    "**Caution:** These samples are drawn from a distribution that only _approximates_ the desired one, so we stress that one should not measure and report observables directly using these model samples, as this would introduce bias. However, as discussed later, the reported probability density from the models allows us to either reweight or resample, producing **unbiased estimates of observables** when these steps are taken."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "torch_x, torch_logq = apply_flow_to_prior(prior, layers, batch_size=1024)\n",
    "x = grab(torch_x)\n",
    "\n",
    "fig, ax = plt.subplots(4,4, dpi=125, figsize=(4,4))\n",
    "for i in range(4):\n",
    "    for j in range(4):\n",
    "        ind = i*4 + j\n",
    "        ax[i,j].imshow(np.tanh(x[ind]), vmin=-1, vmax=1, cmap='viridis')\n",
    "        ax[i,j].axes.xaxis.set_visible(False)\n",
    "        ax[i,j].axes.yaxis.set_visible(False)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "B1FVxZQqi_YC"
   },
   "source": [
    "We further see below that the model effective action ($-\\log{q}(x)$) is very close to the true action, once we account for an overall shift. This offset corresponds to the unknown multiplicative constant $1/Z$ that our training is insensitive to. There is still some variation, especially in the regions with lower density, indicating the tails of the distribution are not perfectly modeled."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "S_eff = -grab(torch_logq)\n",
    "S = grab(phi4_action(torch_x))\n",
    "fit_b = np.mean(S) - np.mean(S_eff)\n",
    "print(f'slope 1 linear regression S = S_eff + {fit_b:.4f}')\n",
    "fig, ax = plt.subplots(1,1, dpi=125, figsize=(4,4))\n",
    "ax.hist2d(S_eff, S, bins=20, range=[[5, 35], [-5, 25]])\n",
    "ax.set_xlabel(r'$S_{\\mathrm{eff}} = -\\log~q(x)$')\n",
    "ax.set_ylabel(r'$S(x)$')\n",
    "ax.set_aspect('equal')\n",
    "xs = np.linspace(5, 35, num=4, endpoint=True)\n",
    "ax.plot(xs, xs + fit_b, ':', color='w', label='slope 1 fit')\n",
    "plt.legend(prop={'size': 6})\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "joX8tLBzYixC"
   },
   "source": [
    "We can see how the model density evolved over training time to become well-correlated with $p(x)$ over time (if `use_pretrained == False`)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "if not use_pretrained:\n",
    "    fig, axes = plt.subplots(1, 10, dpi=125, sharey=True, figsize=(10, 1))\n",
    "    logq_hist = np.array(history['logq']).reshape(N_era, -1)[::N_era//10]\n",
    "    logp_hist = np.array(history['logp']).reshape(N_era, -1)[::N_era//10]\n",
    "    for i, (ax, logq, logp) in enumerate(zip(axes, logq_hist, logp_hist)):\n",
    "        ax.hist2d(-logq, -logp, bins=20, range=[[5, 35], [-5, 25]])\n",
    "        if i == 0:\n",
    "            ax.set_ylabel(r'$S(x)$')\n",
    "        ax.set_xlabel(r'$S_{\\mathrm{eff}}$')\n",
    "        ax.set_title(f'Era {i * (N_era//10)}')\n",
    "        ax.set_xticks([])\n",
    "        ax.set_yticks([])\n",
    "        ax.set_aspect('equal')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "SAqem33-jYQ5"
   },
   "source": [
    "### **Independence Metropolis**\n",
    "\n",
    "To produce **unbiased** estimates of observables, either reweighting or resampling can be performed according to the weights $p(\\phi_i)/q(\\phi_i)$. See Sec. IIA of <span data-cite=\"Boyda:2020hsi\">[2008.05456](https://arxiv.org/abs/2008.05456)</span> for a discussion of the tradeoffs in this choice. There are a number of possible resampling approaches; we choose to use the model samples as proposals in a Markov Chain Monte Carlo.\n",
    "\n",
    "We'll use the Metropolis-Hastings (MH) algorithm to construct the asymptotically exact Markov chain sampler.\n",
    "Generally, the MH algorithm consists of proposing an updated configuration $\\phi'$ to the current configuration $\\phi^{i-1}$ and stochastically accepting or rejecting the configuration with probability\n",
    "\\begin{equation}\n",
    "p_{\\mathrm{accept}}(\\phi'|\\phi^{i-1}) = \\min \\left(\n",
    "    1,\\;\n",
    "    \\frac{T(\\phi' \\rightarrow \\phi^{i-1})}{T(\\phi^{i-1} \\rightarrow \\phi')}\n",
    "    \\frac{p(\\phi')}{p(\\phi^{i-1})}\n",
    "\\right).\n",
    "\\end{equation}\n",
    "Here $T(x \\rightarrow y)$ is the probability of proposing config $y$ starting from $x$. If accepted, we define the next configuration in the chain to be $\\phi^i = \\phi'$; if rejected, the last configuration is repeated and $\\phi^i = \\phi^{i-1}$. Often, $p(\\phi) \\sim e^{-S}$ is computationally tractable but $T$ is not, so algorithms are engineered to have symmetric proposal probabilities such that $T(x \\rightarrow y) = T(y \\rightarrow x)$ and the factors in $p_{\\text{accept}}$ cancel, leading to the familiar Metropolis formula $p^{\\text{symm}}_{\\text{accept}} = \\min(1, \\exp[-\\Delta S])$.\n",
    "\n",
    "We instead propose updates by drawing samples from our model independently of the previous configuration, so $T(x \\rightarrow y) = T(y) = q(y)$, where $q(y)$ is the model density computed alongside sample $y$. The resulting proposal probability $T$ is therefore not symmetric but is known. We thus must accept or reject based on\n",
    "\\begin{equation}\n",
    "p_{\\mathrm{accept}}(\\phi'|\\phi^{i-1}) = \\min \\left(\n",
    "    1,\\;\n",
    "    \\frac{q(\\phi^{i-1})}{p(\\phi^{i-1})}\n",
    "    \\frac{p(\\phi')}{q(\\phi')}\n",
    "\\right).\n",
    "\\end{equation}\n",
    "This procedure is known as the independence Metropolis sampler. Note that rejections occur proportionally to how poorly the model density matches the desired density; if $p(\\phi') = q(\\phi')$, all (independent) proposals are accepted, and the chain is a sequence of totally uncorrelated samples. As the rejection rate increases, the autocorrelation time does as well."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "wdgfxodsZzOu"
   },
   "source": [
    "Below we build the MH algorithm in two stages. First, we need some way of generating an ordered list of samples using our model. The code below defines a generator which does this by drawing batches efficiently in parallel, then iterating over them one at at time."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def serial_sample_generator(model, action, batch_size, N_samples):\n",
    "    layers, prior = model['layers'], model['prior']\n",
    "    layers.eval()\n",
    "    x, logq, logp = None, None, None\n",
    "    for i in range(N_samples):\n",
    "        batch_i = i % batch_size\n",
    "        if batch_i == 0:\n",
    "            # we're out of samples to propose, generate a new batch\n",
    "            x, logq = apply_flow_to_prior(prior, layers, batch_size=batch_size)\n",
    "            logp = -action(x)\n",
    "        yield x[batch_i], logq[batch_i], logp[batch_i]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Rv-Wz8J8b2nh"
   },
   "source": [
    "Now we need to iterate over the samples and construct them into a Markov Chain. The code below implements the Metropolis independence sampler to do this."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_mcmc_ensemble(model, action, batch_size, N_samples):\n",
    "    history = {\n",
    "        'x' : [],\n",
    "        'logq' : [],\n",
    "        'logp' : [],\n",
    "        'accepted' : []\n",
    "    }\n",
    "\n",
    "    # build Markov chain\n",
    "    sample_gen = serial_sample_generator(model, action, batch_size, N_samples)\n",
    "    for new_x, new_logq, new_logp in sample_gen:\n",
    "        if len(history['logp']) == 0:\n",
    "            # always accept first proposal, Markov chain must start somewhere\n",
    "            accepted = True\n",
    "        else: \n",
    "            # Metropolis acceptance condition\n",
    "            last_logp = history['logp'][-1]\n",
    "            last_logq = history['logq'][-1]\n",
    "            p_accept = torch.exp((new_logp - new_logq) - (last_logp - last_logq))\n",
    "            p_accept = min(1, p_accept)\n",
    "            draw = torch.rand(1) # ~ [0,1]\n",
    "            if draw < p_accept:\n",
    "                accepted = True\n",
    "            else:\n",
    "                accepted = False\n",
    "                new_x = history['x'][-1]\n",
    "                new_logp = last_logp\n",
    "                new_logq = last_logq\n",
    "        # Update Markov chain\n",
    "        history['logp'].append(new_logp)\n",
    "        history['logq'].append(new_logq)\n",
    "        history['x'].append(new_x)\n",
    "        history['accepted'].append(accepted)\n",
    "    return history"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "TsWdj2vssFN1"
   },
   "source": [
    "Finally, the cell below uses the code above to generate an ensemble of configurations using our trained flow model. You should see a 30-40% accept rate."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ensemble_size = 8192\n",
    "phi4_ens = make_mcmc_ensemble(model, phi4_action, 64, ensemble_size)\n",
    "print(\"Accept rate:\", np.mean(phi4_ens['accepted']))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "YFSAukL2phTe"
   },
   "source": [
    "The generated ensemble is asymptotically unbiased. As an example of an observable measurements, we measure the two-point susceptibility below and compare against a value determined from a large HMC ensemble evaluated at the same choice of parameters."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_therm = 512\n",
    "cfgs = np.stack(list(map(grab, phi4_ens['x'])), axis=0)[n_therm:]\n",
    "C = 0\n",
    "for x in range(L):\n",
    "    for y in range(L):\n",
    "        C = C + cfgs*np.roll(cfgs, (-x, -y), axis=(1,2))\n",
    "X = np.mean(C, axis=(1,2))\n",
    "\n",
    "def bootstrap(x, *, Nboot, binsize):\n",
    "    boots = []\n",
    "    x = x.reshape(-1, binsize, *x.shape[1:])\n",
    "    for i in range(Nboot):\n",
    "        boots.append(np.mean(x[np.random.randint(len(x), size=len(x))], axis=(0,1)))\n",
    "    return np.mean(boots), np.std(boots)\n",
    "X_mean, X_err = bootstrap(X, Nboot=100, binsize=4)\n",
    "print(f'Two-point susceptibility = {X_mean:.2f} +/- {X_err:.2f}')\n",
    "print(f'... vs HMC estimate = 0.75 +/- 0.01')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "**Caveat:** A poorly trained model can result in a small acceptance rate and large autocorrelations, in which case a more careful error analysis is needed to avoid underestimation of errors. Above we employ binning to reliably estimate error for despite any autocorrelations in the data."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "GQDcGn-EsFN3"
   },
   "source": [
    "# Application 2: $\\mathrm{U}(1)$ gauge theory in 2d\n",
    "\n",
    "As a second example, we train a flow to sample distributions for $\\mathrm{U}(1)$ gauge theory in two spacetime dimensions. The desired physical distributions are symmetric under a large gauge symmetry group. We can construct flows which explicitly respect this symmetry by enforcing two requirements:\n",
    "\n",
    "1. The prior distribution is gauge-invariant. We'll use the uniform distribution (with respect to the Haar measure) on each gauge link. For $\\mathrm{U}(1)$, this is just the uniform distribution in $[0, 2\\pi]^{N_d V}$.\n",
    "2. Coupling layers are **gauge equivariant** (commute with gauge transformations).\n",
    "\n",
    "If both conditions are satisfied, this guarantees a **gauge invariant** output distribution. See <span data-cite=\"Kanwar:2020xzo\">[2003.06413]</span> for details.\n",
    "\n",
    "**CAUTION:** many variable names are reused from the previous section."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "l65Y-NYEsFN4"
   },
   "source": [
    "## **Physical theory**\n",
    "\n",
    "The continuum theory consists of a real-valued field $A_\\mu(x)$ as a function of 2D coordinate $x$, with Lorentz index $\\mu$. The lattice regularization of the theory replaces this field per site with a collection of parallel transporters\n",
    "\\begin{equation}\n",
    "U_\\mu(x) \\equiv \\exp \\left[ {i \\int_{x' = x}^{x' = x+\\hat{\\mu}} A_{\\mu}(x')} \\right]\n",
    "\\end{equation}\n",
    "with each $U_\\mu(x)$ living on the lattice link connecting $x$ to $x+\\hat{\\mu}$, such that there are $2V$ independent links on a $V$-site 2D lattice. As unit-modulus complex numbers we can consider $U_\\mu(x)$ to live in $\\mathrm{U}(1)$ and $A_{\\mu}(x)$ to live in the algebra $\\mathfrak{u}(1)$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "figure": {
     "caption": "Lattice discretization of a gauge theory.",
     "filename": "lattice-diagram.png",
     "width": "5cm"
    },
    "id": "l65Y-NYEsFN4"
   },
   "source": [
    "<div align=\"center\">\n",
    "<img src=\"data:image/png;base64,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\" width=\"400px\"/>\n",
    "</div>\n",
    "\n",
    "<div align=\"center\">Lattice discretization of a gauge theory.</div>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "l65Y-NYEsFN4"
   },
   "source": [
    "We can write in the angular representation $U_\\mu(\\vec{n}) = \\exp[i \\theta_\\mu(\\vec{n})]$ where $\\theta_\\mu(\\vec{n}) \\in \\mathbb{R}$. We will work with the real-valued angles $\\theta_\\mu(\\vec{n}) = \\arg(U_\\mu(\\vec{n})) \\in [0, 2\\pi]$ rather than the unit-modulus complex number $U_\\mu(\\vec{n})$. Using this parsimonious representation of lattice DOF saves us from having to worry about maintaining the normalization of the complex $U$, at the cost of having to deal with discontinuities at the boundary $\\theta = 2 \\pi \\equiv 0$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "y4vH0-DfG7lR"
   },
   "source": [
    "Let's initialize some configurations of an example lattice of size $8\\times8$ and generate two random configurations:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "L = 8\n",
    "lattice_shape = (L,L)\n",
    "link_shape = (2,L,L)\n",
    "# some arbitrary configurations\n",
    "u1_ex1 = 2*np.pi*np.random.random(size=link_shape).astype(float_dtype)\n",
    "u1_ex2 = 2*np.pi*np.random.random(size=link_shape).astype(float_dtype)\n",
    "cfgs = torch.from_numpy(np.stack((u1_ex1, u1_ex2), axis=0)).to(torch_device)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "xjlPAnPVcvlr"
   },
   "source": [
    "The continuum Euclidean action can be written in terms of the field strength $F_{\\mu\\nu} \\equiv \\partial_\\mu A_\\nu - \\partial_\\nu A_\\mu$ as\n",
    "\\begin{equation}\n",
    "    S^E_{\\text{cont}}[A] = \\int d^dx \\left[ -\\frac{1}{2} \\sum_{\\mu < \\nu} F_{\\mu\\nu}^2 \\right]\n",
    "\\end{equation}\n",
    "which can be regularized on the lattice in terms of parallel transporters $U_\\mu(\\vec{n})$\n",
    "\\begin{equation}\n",
    "\\begin{split}\n",
    "    S^E_{\\text{latt}}[U] &= -\\beta \\sum_{\\vec{n}} \\left[ \\sum_{\\mu < \\nu} \\text{Re} P_{\\mu\\nu}(\\vec{n}) \\right] \\\\\n",
    "    \\text{where} \\quad\n",
    "    P_{\\mu\\nu}(\\vec{n}) &\\equiv U_\\mu(\\vec{n}) ~ U_\\nu(\\vec{n}+\\hat{\\mu}) ~ U^\\dagger_\\mu(\\vec{n}+\\hat{\\nu}) ~ U^\\dagger_\\nu(\\vec{n})\n",
    "\\end{split}\n",
    "\\end{equation}\n",
    "is the \"plaquette\", the simplest possible closed loop of links on a lattice, a $1 \\times 1$ square. This simple form for $S^E_\\text{latt}$ is known as the Wilson gauge action."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "figure": {
     "caption": "A plaquette.",
     "filename": "plaq-diagram.png",
     "width": "2cm"
    },
    "id": "xjlPAnPVcvlr"
   },
   "source": [
    "<div align=\"center\">\n",
    "<img src=\"data:image/png;base64,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\" width=\"200px\"/>\n",
    "</div>\n",
    "\n",
    "<div align=\"center\">A plaquette.</div>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "xjlPAnPVcvlr"
   },
   "source": [
    "The expressions above are valid for non-Abelian gauge theory in an arbitrary number of spacetime dimensions, but in this notebook we are interested in Abelian $\\mathrm{U}(1)$ gauge group. This immediately leads to some simplifications. In 2D, $P_{\\mu\\nu}=P_{01}$ is the only orientation of plaquette and the sum $\\sum_{\\mu<\\nu}$ is trivial. In angular representation, as discussed above, the link has form $U_\\mu(\\vec{n})=\\exp[i \\theta_\\mu(\\vec{n})]$, hence the plaquette can be written as $P_{\\mu\\nu}(\\vec{n}) = \\exp[\\theta_{\\mu\\nu}(\\vec{n})]$, where $\\theta_{\\mu\\nu}(\\vec{n}) = \\theta_\\mu(\\vec{n}) + \\theta_\\nu(\\vec{n}+\\hat{\\mu}) - \\theta_\\mu(\\vec{n}+\\hat{\\nu}) - \\theta_\\nu(\\vec{n})$\n",
    "and the Wilson gauge action for 2D U(1) gauge theory reduces to\n",
    "\\begin{equation}\n",
    "    S^E_{\\text{latt}}[U] = -\\beta \\sum_{\\vec{n}} \\cos \\left[\n",
    "      \\theta_{\\mu\\nu}(\\vec{n})\n",
    "    \\right].\n",
    "\\end{equation}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "811ZIUvBjT__"
   },
   "source": [
    "Since we are working in the angular representation, in the code we are always dealing with $\\theta_{\\mu\\nu}$ rather than $P_{\\mu\\nu}$. The function to calculate $\\theta_{\\mu\\nu}$ in terms of link angles looks like:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_u1_plaq(links, mu, nu):\n",
    "    \"\"\"Compute U(1) plaquettes in the (mu,nu) plane given `links` = arg(U)\"\"\"\n",
    "    return (links[:,mu] + torch.roll(links[:,nu], -1, mu+1)\n",
    "            - torch.roll(links[:,mu], -1, nu+1) - links[:,nu])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "KzLBGnpEH0ns"
   },
   "source": [
    "The gauge action in terms of angular variables is then:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class U1GaugeAction:\n",
    "    def __init__(self, beta):\n",
    "        self.beta = beta\n",
    "    def __call__(self, cfgs):\n",
    "        Nd = cfgs.shape[1]\n",
    "        action_density = 0\n",
    "        for mu in range(Nd):\n",
    "            for nu in range(mu+1,Nd):\n",
    "                action_density = action_density + torch.cos(\n",
    "                    compute_u1_plaq(cfgs, mu, nu))\n",
    "        return -self.beta * torch.sum(action_density, dim=tuple(range(1,Nd+1)))\n",
    "\n",
    "print(U1GaugeAction(beta=1.0)(cfgs))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "beta = 1\n",
    "u1_action = U1GaugeAction(beta)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "_2Vn8KcCc1Nh"
   },
   "source": [
    "This action is invariant under **gauge transformations**\n",
    "\\begin{equation}\n",
    "    U_\\mu(\\vec{n}) \\rightarrow e^{i \\alpha(\\vec{n})} U_\\mu(\\vec{n}) e^{-i \\alpha(\\vec{n} + \\hat{\\mu})}\n",
    "\\end{equation}\n",
    "or, in terms of the angular variables,\n",
    "\\begin{equation}\n",
    "    \\theta_\\mu(\\vec{n}) \\rightarrow \\alpha(\\vec{n}) + \\theta_\\mu(\\vec{n}) -\\alpha(\\vec{n} + \\hat{\\mu})\n",
    "\\end{equation}\n",
    "for any real-valued lattice field $\\alpha(\\vec{n})$ (i.e. an independent real number for each lattice site $\\vec{n}$). The set of gauge transforms composes a large symmetry group ($N_d V$-dimensional, for U(1)) that we will explicitly encode in the normalizing flow model. Encoding this symmetry exactly improves data efficiency of training.\n",
    "\n",
    "We can check numerically that our Pytorch implementation of the action is invariant with respect to an arbitrary gauge transformation."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gauge_transform(links, alpha):\n",
    "    for mu in range(len(links.shape[2:])):\n",
    "        links[:,mu] = alpha + links[:,mu] - torch.roll(alpha, -1, mu+1)\n",
    "    return links\n",
    "def random_gauge_transform(x):\n",
    "    Nconf, VolShape = x.shape[0], x.shape[2:]\n",
    "    return gauge_transform(x, 2*np.pi*torch.rand((Nconf,) + VolShape))\n",
    "\n",
    "# action is invariant\n",
    "cfgs_transformed = random_gauge_transform(cfgs)\n",
    "print(u1_action(cfgs), 'vs', u1_action(cfgs_transformed))\n",
    "assert np.allclose(grab(u1_action(cfgs)), grab(u1_action(cfgs_transformed))), \\\n",
    "    'gauge transform should be a symmetry of the action'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "EiiCC-PhrH2A"
   },
   "source": [
    "\n",
    "Gauge theory in 2D is a bit peculiar: in the lattice regularization, each plaquette fluctuates independently except for exponentially-suppressed correlations due to periodic boundary conditions (i.e. in the infinite volume limit the correlation length is zero). For $\\mathrm{U}(1)$ gauge theory in particular, there is also a well-defined topological charge on the lattice,\n",
    "\\begin{equation}\n",
    "Q \\equiv \\frac{1}{2\\pi} \\sum_{\\vec{n}} \\arg(P_{01}(\\vec{n})), \\quad Q \\in \\mathbb{Z}\n",
    "\\end{equation}\n",
    "where $\\arg(\\cdot) \\in [-\\pi, \\pi]$. This topological charge mixes slowly with usual MCMC techniques, and we find that directly sampling using flow models vastly improves estimates for topological quantities.\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def topo_charge(x):\n",
    "    P01 = torch_wrap(compute_u1_plaq(x, mu=0, nu=1))\n",
    "    axes = tuple(range(1, len(P01.shape)))\n",
    "    return torch.sum(P01, dim=axes) / (2*np.pi)\n",
    "\n",
    "with np.printoptions(suppress=True):\n",
    "    print(f'cfg topological charges = {grab(topo_charge(cfgs))}')\n",
    "Q = grab(topo_charge(cfgs))\n",
    "assert np.allclose(Q, np.around(Q), atol=1e-6), 'topological charge must be an integer'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "IsztMobYInMw"
   },
   "source": [
    "Details on the formulation of Lattice Gauge Theory may be found in the books <span data-cite=\"Gattringer:2010zz\">[C. Gattringer, C.B. Lang, Quantum Chromodynamics on the Lattice: An Introductory Presentation (2010)](https://doi.org/10.1007/978-3-642-01850-3)</span> and <span data-cite=\"Smit:2002ug\">[J. Smit, Introduction to Quantum Fields on a Lattice (2002)](https://doi.org/10.1017/CBO9780511583971)</span>.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "k4hV0QLazKFh"
   },
   "source": [
    "## **Prior distribution**\n",
    "We use a uniform distribution with respect to the Haar measure. For $\\mathrm{U}(1)$, this just corresponds to a uniform distribution over $\\arg(U_\\mu(\\vec{n})) = \\theta_\\mu(\\vec{n}) \\in [0, 2\\pi]$. This is easy to sample, as well as gauge invariant. **Note**: in the implementation below, we define the Haar measure normalized to total volume $2\\pi$; this is an irrelevant normalization having no effect on training or sampling.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class MultivariateUniform(torch.nn.Module):\n",
    "    \"\"\"Uniformly draw samples from [a,b]\"\"\"\n",
    "    def __init__(self, a, b):\n",
    "        super().__init__()\n",
    "        self.dist = torch.distributions.uniform.Uniform(a, b)\n",
    "    def log_prob(self, x):\n",
    "        axes = range(1, len(x.shape))\n",
    "        return torch.sum(self.dist.log_prob(x), dim=tuple(axes))\n",
    "    def sample_n(self, batch_size):\n",
    "        return self.dist.sample((batch_size,))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prior = MultivariateUniform(torch.zeros(link_shape), 2*np.pi*torch.ones(link_shape))\n",
    "z = prior.sample_n(17)\n",
    "print(f'z.shape = {z.shape}')\n",
    "print(f'log r(z) = {grab(prior.log_prob(z))}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "pNmmQQy3sFOA"
   },
   "source": [
    "## **Gauge equivariant coupling layers**\n",
    "Recall, our goal is to produce a gauge invariant output distribution, which can be achieved using gauge equivariant coupling layers combined with a gauge invariant prior distribution. A coupling layer is **gauge equivariant** if applying a gauge transformation commutes with application of the coupling layer. Consider abstractly factoring the degrees of freedom in the lattice gauge theory into pure-gauge and gauge-invariant degrees of freedom. Under this factorization, a gauge transformation only affects pure-gauge degrees of freedom, and thus a transformation acting **only on gauge invariant** quantities will be a gauge equivariant transformation.\n",
    "\n",
    "Constructing coupling layers that transform links in a way that only affects gauge invariant quantities is not obvious, since these quantities are not necessarily in 1:1 correspondence with the gauge links, which are the lattice degrees of freedom. In <span data-cite=\"Kanwar:2020xzo\">[2003.06413]</span>, we presented a construction that resolves this issue by defining how links should be transformed to produce a transformation of the gauge-invariant spectra of untraced Wilson loops. The general case is worked out there, but here we consider the special case of $\\mathrm{U}(1)$ gauge theory where we focus on $1\\times 1$ Wilson loops (plaquettes).\n",
    "\n",
    "We define a gauge equivariant coupling layer in terms of an inner coupling layer which acts on (\"active\") plaquettes, which for $\\mathrm{U}(1)$ gauge theory are scalar, gauge-invariant objects. The inner coupling layer $g$ transforms $P_{\\mu\\nu}(\\vec{n}) \\rightarrow P'_{\\mu\\nu}(\\vec{n})$ (see Figure below). The update to each plaquette can be uniquely \"pushed onto\" a corresponding link if we transform few enough plaquettes. For $\\mathrm{U}(1)$ gauge theory, pushing updates from a plaquette to a contained link is easy due to the Abelian nature of the group. If the inner coupling layer maps $P \\rightarrow P'$, then the contained link $U$ should be updated as $U \\rightarrow U' = P' P^{-1} U$. This enacts the desired transformation on the plaquette,\n",
    "\\begin{equation}\n",
    "P = U V \\rightarrow P' P^{-1} U V = P' (V^{-1} U^{-1}) U V = P'.\n",
    "\\end{equation}\n",
    "where $V$ is the remaining product of links (\"staple\") defining the plaquette. A similar expression applies when the plaquette is defined in terms of $U^{-1}$ instead. Note that this \"passively\" transforms any other plaquettes containing $U$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "figure": {
     "caption": "Equivariant action by ``pushing'' plaquette updates onto links in each coupling layer $g_i$.",
     "filename": "equiv-coupling-layer.png"
    },
    "id": "pNmmQQy3sFOA"
   },
   "source": [
    "<div align=\"center\">\n",
    "<img src=\"data:image/png;base64,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\" width=\"550px\"/>\n",
    "</div>\n",
    "\n",
    "<div align=\"center\">Equivariant action by \"pushing\" plaquette updates onto links in each coupling layer $g_i$.</div>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "pNmmQQy3sFOA"
   },
   "source": [
    "This transformation is correctly gauge equivariant if, in addition, the inner flow updating $P_{\\mu\\nu}(\\vec{n})$ depends only on frozen gauge invariant quantities. In comparison to scalar field theory, we must define _three_ disjoint subsets of degrees of freedom to be passed to the inner coupling layer: _active_, _passive_, and _frozen_. The frozen subset works the same as before; it is not updated and can be used as input to the neural nets defining the parameters. The active subset is actively transformed by the coupling layer using those parameters, and its transformation will be pushed onto corresponding links. The passively updated subset contains plaquettes that include an updated link but are not directly transformed by the inner layer nor used as inputs to the neural nets defining the parameters.\n",
    "\n",
    "A gauge equivariant coupling layer for $\\mathrm{U}(1)$ gauge theory is defined below, with a specific choice of 1:1 mapping between updated links and plaquettes: each active plaquette $P_{01}(\\vec{n})$ contains exactly one link to update, either the link on the left $U_0(\\vec{n})$ or the link at the bottom $U_1(\\vec{n})^{-1}$, specified implicitly by masks (we discuss our choice of masking pattern and define the relevant functions in the next section). Translating to the angular variables used in code to represent the links, these updates look like\n",
    "\n",
    "\\begin{equation}\n",
    "\\begin{aligned}\n",
    "\\theta_0(\\vec{n}) &\\rightarrow \\theta_0(\\vec{n}) + \\delta_{01}(\\vec{n}) \\\\\n",
    "\\theta_1(\\vec{n}) &\\rightarrow \\theta_1(\\vec{n}) - \\delta_{01}(\\vec{n}),\n",
    "\\end{aligned}\n",
    "\\end{equation}\n",
    "where $\\delta_{01}(\\vec{n}) = \\theta_{01}'(\\vec{n}) - \\theta_{01}(\\vec{n})$.\n",
    "\n",
    "**Note:** We define the gauge equivariant coupling layer in terms of an inner coupling layer `plaq_coupling` which we will define and discuss later."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class GaugeEquivCouplingLayer(torch.nn.Module):\n",
    "    \"\"\"U(1) gauge equiv coupling layer defined by `plaq_coupling` acting on plaquettes.\"\"\"\n",
    "    def __init__(self, *, lattice_shape, mask_mu, mask_off, plaq_coupling):\n",
    "        super().__init__()\n",
    "        link_mask_shape = (len(lattice_shape),) + lattice_shape\n",
    "        self.active_mask = make_2d_link_active_stripes(link_mask_shape, mask_mu, mask_off)\n",
    "        self.plaq_coupling = plaq_coupling\n",
    "        \n",
    "    def forward(self, x):\n",
    "        plaq = compute_u1_plaq(x, mu=0, nu=1)\n",
    "        new_plaq, logJ = self.plaq_coupling(plaq)\n",
    "        delta_plaq = new_plaq - plaq\n",
    "        delta_links = torch.stack((delta_plaq, -delta_plaq), dim=1) # signs for U vs Udagger\n",
    "        fx = self.active_mask * torch_mod(delta_links + x) + (1-self.active_mask) * x\n",
    "        return fx, logJ\n",
    "\n",
    "    def reverse(self, fx):\n",
    "        new_plaq = compute_u1_plaq(fx, mu=0, nu=1)\n",
    "        plaq, logJ = self.plaq_coupling.reverse(new_plaq)\n",
    "        delta_plaq = plaq - new_plaq\n",
    "        delta_links = torch.stack((delta_plaq, -delta_plaq), dim=1) # signs for U vs Udagger\n",
    "        x = self.active_mask * torch_mod(delta_links + fx) + (1-self.active_mask) * fx\n",
    "        return x, logJ"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "53UiMpLhR9jh"
   },
   "source": [
    "Transformation of $U_0(\\vec{n})$ is done according to foluma above but formula for $U_1(\\vec{n})$ requires additional clarification. According to the explanation above we would need to update $U_1\\rightarrow U_1' = P_{10}' P_{10}^{-1} U_1$ but it is generally accepted in LQCD to use only the positive direction of plaquettes. Keeping in mind $P_{01} = P_{10}^{\\dagger}$, we can change the transformation to $U_1^\\dagger\\rightarrow U_1'^\\dagger  = U_1^\\dagger P_{01}^{-1} P_{01}'$. In the angular representaion it simply has the form $\\theta_1(\\vec{n}) \\rightarrow \\theta_1(\\vec{n}) - \\delta \\theta_{01}(\\vec{n})$, where $\\delta \\theta_{01}(\\vec{n}) = \\theta_{01}' - \\theta_{01}$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "cNsm7FaaUVqS"
   },
   "source": [
    "The masking pattern and choice of gauge invariant quantities for the inner update could all be generalized. See also <span data-cite=\"Boyda:2020hsi\">[2008.05456]</span> for details on the non-Abelian version of this equivariant construction."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "yA9arTy5sFOS"
   },
   "source": [
    "## **Gauge-equivariant masking patterns**\n",
    "\n",
    "There are many choices of masking patterns that allow updates to be pushed onto links. We used this one because it's simple and strikes a good balance between updating as many links as possible (number of active links) and having sufficient info to make well-informed updates (number of frozen plaquettes). More exploration of optimal masking pattern structure in higher dimensions will be explored in future work. We can update all links on the lattice by composing coupling layers with different mask offsets and directions."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "figure": {
     "caption": "Masking pattern for a single coupling layer, with active links indicated with dotted lines and passive links with solid lines.",
     "filename": "masking-pattern.png",
     "width": "5cm"
    },
    "id": "yA9arTy5sFOS"
   },
   "source": [
    "<div align=\"center\">\n",
    "<img width=\"250px\" src=\"data:image/png;base64,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\"/>\n",
    "</div>\n",
    "\n",
    "<div align=\"center\">Masking pattern for a single coupling layer, with active links indicated with dotted lines and passive links with solid lines.</div>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "jq6rqDRUY0MA"
   },
   "source": [
    "For the links, we need a mask that will pick out the \"active\" links to be updated. We only update links in one direction at a time, as indicated in the figure above. The masking pattern for links in the updated direction looks like stripes along the updated direction, spaced by 4 lattice units. For links in the other direction, it's all 0s."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_2d_link_active_stripes(shape, mu, off):\n",
    "    \"\"\"\n",
    "    Stripes mask looks like in the `mu` channel (mu-oriented links)::\n",
    "\n",
    "      1 0 0 0 1 0 0 0 1 0 0\n",
    "      1 0 0 0 1 0 0 0 1 0 0\n",
    "      1 0 0 0 1 0 0 0 1 0 0\n",
    "      1 0 0 0 1 0 0 0 1 0 0\n",
    "\n",
    "    where vertical is the `mu` direction, and the pattern is offset in the nu\n",
    "    direction by `off` (mod 4). The other channel is identically 0.\n",
    "    \"\"\"\n",
    "    assert len(shape) == 2+1, 'need to pass shape suitable for 2D gauge theory'\n",
    "    assert shape[0] == len(shape[1:]), 'first dim of shape must be Nd'\n",
    "    assert mu in (0,1), 'mu must be 0 or 1'\n",
    "    \n",
    "    mask = np.zeros(shape).astype(np.uint8)\n",
    "    if mu == 0:\n",
    "        mask[mu,:,0::4] = 1\n",
    "    elif mu == 1:\n",
    "        mask[mu,0::4] = 1\n",
    "    nu = 1-mu\n",
    "    mask = np.roll(mask, off, axis=nu+1)\n",
    "    return torch.from_numpy(mask.astype(float_dtype)).to(torch_device)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "kbssRbg-Kc7s"
   },
   "source": [
    "Before we define the masking patterns for plaquettes, let's define a few helper functions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_single_stripes(shape, mu, off):\n",
    "    \"\"\"\n",
    "      1 0 0 0 1 0 0 0 1 0 0\n",
    "      1 0 0 0 1 0 0 0 1 0 0\n",
    "      1 0 0 0 1 0 0 0 1 0 0\n",
    "      1 0 0 0 1 0 0 0 1 0 0\n",
    "\n",
    "    where vertical is the `mu` direction. Vector of 1 is repeated every 4.\n",
    "    The pattern is offset in perpendicular to the mu direction by `off` (mod 4).\n",
    "    \"\"\"\n",
    "    assert len(shape) == 2, 'need to pass 2D shape'\n",
    "    assert mu in (0,1), 'mu must be 0 or 1'\n",
    "\n",
    "    mask = np.zeros(shape).astype(np.uint8)\n",
    "    if mu == 0:\n",
    "        mask[:,0::4] = 1\n",
    "    elif mu == 1:\n",
    "        mask[0::4] = 1\n",
    "    mask = np.roll(mask, off, axis=1-mu)\n",
    "    return torch.from_numpy(mask).to(torch_device)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_double_stripes(shape, mu, off):\n",
    "    \"\"\"\n",
    "    Double stripes mask looks like::\n",
    "\n",
    "      1 1 0 0 1 1 0 0\n",
    "      1 1 0 0 1 1 0 0\n",
    "      1 1 0 0 1 1 0 0\n",
    "      1 1 0 0 1 1 0 0\n",
    "\n",
    "    where vertical is the `mu` direction. The pattern is offset in perpendicular\n",
    "    to the mu direction by `off` (mod 4).\n",
    "    \"\"\"\n",
    "    assert len(shape) == 2, 'need to pass 2D shape'\n",
    "    assert mu in (0,1), 'mu must be 0 or 1'\n",
    "\n",
    "    mask = np.zeros(shape).astype(np.uint8)\n",
    "    if mu == 0:\n",
    "        mask[:,0::4] = 1\n",
    "        mask[:,1::4] = 1\n",
    "    elif mu == 1:\n",
    "        mask[0::4] = 1\n",
    "        mask[1::4] = 1\n",
    "    mask = np.roll(mask, off, axis=1-mu)\n",
    "    return torch.from_numpy(mask).to(torch_device)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "wIICdfbCZEGV"
   },
   "source": [
    "The masking pattern for active, passive, and frozen plaquettes are stripes in the same direction as the active link mask, with appropriate relative offsets to ensure these three subsets give a disjoint partition of all plaquettes. The active plaquettes are the ones ahead of each active link in the updated direction, while passive plaquettes are the ones behind. All other plaquettes are frozen."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_plaq_masks(mask_shape, mask_mu, mask_off):\n",
    "    mask = {}\n",
    "    mask['frozen'] = make_double_stripes(mask_shape, mask_mu, mask_off+1)\n",
    "    mask['active'] = make_single_stripes(mask_shape, mask_mu, mask_off)\n",
    "    mask['passive'] = 1 - mask['frozen'] - mask['active']\n",
    "    return mask\n",
    "\n",
    "# For example\n",
    "_test_plaq_masks = make_plaq_masks((8,8), 0, mask_off=1)\n",
    "print('Frozen (fed into NNs)')\n",
    "print(_test_plaq_masks['frozen'])\n",
    "print('Active (driving the link update)')\n",
    "print(_test_plaq_masks['active'])\n",
    "print('Passive (updated as a result of link update)')\n",
    "print(_test_plaq_masks['passive'])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "0NaRaDhzsFOJ"
   },
   "source": [
    "## **Flowing plaquettes gauge invariantly**\n",
    "\n",
    "The inner coupling layer simply needs to define an expressive invertible function on the plaquette angular variables. However, we cannot directly use scaling or affine transformations because they do not map $[0,2\\pi]$ back into itself.\n",
    "\n",
    "Here we implement a **non-compact projection** (NCP) transformation introduced for angular variables in <span data-cite=\"Rezende:2020hrd\">[2002.02428]</span>. The transform simply changes variables from $x \\in [0,2\\pi]$ to $\\tan(x/2) \\in (-\\infty, \\infty)$ before applying a scaling transformation, then transforms back to $[0,2\\pi]$ afterwards, i.e.:\n",
    "\\begin{equation}\n",
    "x' = 2 \\tan^{-1} \\left( e^{s} \\tan(x/2) \\right)\n",
    "\\end{equation}\n",
    "where all operations are elementwise as usual. The Jacobian factor for this transformation is\n",
    "\\begin{equation}\n",
    "J(x) = \\left[ e^{-s} \\cos^2 \\left(\\frac{x}{2}\\right)  + e^s \\sin^2 \\left(\\frac{x}{2}\\right) \\right]^{-1}.\n",
    "\\end{equation}\n",
    "We define these transformations below."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def tan_transform(x, s):\n",
    "    return torch_mod(2*torch.atan(torch.exp(s)*torch.tan(x/2)))\n",
    "\n",
    "def tan_transform_logJ(x, s):\n",
    "    return -torch.log(torch.exp(-s)*torch.cos(x/2)**2 + torch.exp(s)*torch.sin(x/2)**2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "NsfMsXifVvV0"
   },
   "source": [
    "The average of transformations with different scales $s_i$ also defines an invertible transform. This lets use make our models more expressive, at the cost of needing numerical methods to invert each coupling layer."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mixture_tan_transform(x, s):\n",
    "    assert len(x.shape) == len(s.shape), \\\n",
    "        f'Dimension mismatch between x and s {x.shape} vs {s.shape}'\n",
    "    return torch.mean(tan_transform(x, s), dim=1, keepdim=True)\n",
    "\n",
    "def mixture_tan_transform_logJ(x, s):\n",
    "    assert len(x.shape) == len(s.shape), \\\n",
    "        f'Dimension mismatch between x and s {x.shape} vs {s.shape}'\n",
    "    return torch.logsumexp(tan_transform_logJ(x, s), dim=1) - np.log(s.shape[1])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "exlhoPZlcThl"
   },
   "source": [
    "Unfortunately, the NCP transformation does not have an analytic inverse transformation but it is easy to calculate it numerically. It is worth noting that inverse transformation is required only to measure the model density on new data (not used for training or evaluation), so slow numerical inversion is not an issue. There are alternative coupling layers that avoid this issue, if such measurements are needed.\n",
    "\n",
    "We implement numerical inversion using the bisection algorithm below."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def invert_transform_bisect(y, *, f, tol, max_iter, a=0, b=2*np.pi):\n",
    "    min_x = a*torch.ones_like(y)\n",
    "    max_x = b*torch.ones_like(y)\n",
    "    min_val = f(min_x)\n",
    "    max_val = f(max_x)\n",
    "    with torch.no_grad():\n",
    "        for i in range(max_iter):\n",
    "            mid_x = (min_x + max_x) / 2\n",
    "            mid_val = f(mid_x)\n",
    "            greater_mask = (y > mid_val).int()\n",
    "            greater_mask = greater_mask.float()\n",
    "            err = torch.max(torch.abs(y - mid_val))\n",
    "            if err < tol: return mid_x\n",
    "            if torch.all((mid_x == min_x) + (mid_x == max_x)):\n",
    "                print('WARNING: Reached floating point precision before tolerance '\n",
    "                      f'(iter {i}, err {err})')\n",
    "                return mid_x\n",
    "            min_x = greater_mask*mid_x + (1-greater_mask)*min_x\n",
    "            min_val = greater_mask*mid_val + (1-greater_mask)*min_val\n",
    "            max_x = (1-greater_mask)*mid_x + greater_mask*max_x\n",
    "            max_val = (1-greater_mask)*mid_val + greater_mask*max_val\n",
    "        print(f'WARNING: Did not converge to tol {tol} in {max_iter} iters! Error was {err}')\n",
    "        return mid_x"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "eV3DStKFVG1L"
   },
   "source": [
    "As before, we'll use neural nets to parametrize the scales $s_i$. We will preprocess the input angles (of the frozen plaquettes) as $x \\rightarrow (\\sin(x), \\cos(x))$ to ensure the neural nets have continous outputs with respect to the angular inputs."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def stack_cos_sin(x):\n",
    "    return torch.stack((torch.cos(x), torch.sin(x)), dim=1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "2IEVjTELWfUS"
   },
   "source": [
    "Altogether, the coupling layer uses the average of NCP transforms as defined above, composed with simple offsets $x \\rightarrow x + t \\pmod{2\\pi}$. As discussed above, we partition the plaquettes into three sets: active, passive, and frozen, with the exact partitioning scheme defined by our choice of masking pattern. The inner coupling layer updates the active plaquettes, uses the frozen plaquettes as inputs for the neural nets defining $s_i$ and $t$, and ignores the passive plaquettes completely."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class NCPPlaqCouplingLayer(torch.nn.Module):\n",
    "    def __init__(self, net, *, mask_shape, mask_mu, mask_off,\n",
    "                 inv_prec=1e-6, inv_max_iter=1000):\n",
    "        super().__init__()\n",
    "        assert len(mask_shape) == 2, (\n",
    "            f'NCPPlaqCouplingLayer is implemented only in 2D, '\n",
    "            f'mask shape {mask_shape} is invalid')\n",
    "        self.mask = make_plaq_masks(mask_shape, mask_mu, mask_off)\n",
    "        self.net = net\n",
    "        self.inv_prec = inv_prec\n",
    "        self.inv_max_iter = inv_max_iter\n",
    "\n",
    "    def forward(self, x):\n",
    "        x2 = self.mask['frozen'] * x\n",
    "        net_out = self.net(stack_cos_sin(x2))\n",
    "        assert net_out.shape[1] >= 2, 'CNN must output n_mix (s_i) + 1 (t) channels'\n",
    "        s, t = net_out[:,:-1], net_out[:,-1]\n",
    "\n",
    "        x1 = self.mask['active'] * x\n",
    "        x1 = x1.unsqueeze(1)\n",
    "        local_logJ = self.mask['active'] * mixture_tan_transform_logJ(x1, s)\n",
    "        axes = tuple(range(1, len(local_logJ.shape)))\n",
    "        logJ = torch.sum(local_logJ, dim=axes)\n",
    "        fx1 = self.mask['active'] * mixture_tan_transform(x1, s).squeeze(1)\n",
    "\n",
    "        fx = (\n",
    "            self.mask['active'] * torch_mod(fx1 + t) +\n",
    "            self.mask['passive'] * x +\n",
    "            self.mask['frozen'] * x)\n",
    "        return fx, logJ\n",
    "        \n",
    "    def reverse(self, fx):\n",
    "        fx2 = self.mask['frozen'] * fx\n",
    "        net_out = self.net(stack_cos_sin(fx2))\n",
    "        assert net_out.shape[1] >= 2, 'CNN must output n_mix (s_i) + 1 (t) channels'\n",
    "        s, t = net_out[:,:-1], net_out[:,-1]\n",
    "\n",
    "        x1 = torch_mod(self.mask['active'] * (fx - t).unsqueeze(1))\n",
    "        transform = lambda x: self.mask['active'] * mixture_tan_transform(x, s)\n",
    "        x1 = invert_transform_bisect(\n",
    "            x1, f=transform, tol=self.inv_prec, max_iter=self.inv_max_iter)\n",
    "        local_logJ = self.mask['active'] * mixture_tan_transform_logJ(x1, s)\n",
    "        axes = tuple(range(1, len(local_logJ.shape)))\n",
    "        logJ = -torch.sum(local_logJ, dim=axes)\n",
    "        x1 = x1.squeeze(1)\n",
    "\n",
    "        x = (\n",
    "            self.mask['active'] * x1 +\n",
    "            self.mask['passive'] * fx +\n",
    "            self.mask['frozen'] * fx2)\n",
    "        return x, logJ"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "kYWwecBMsFOZ"
   },
   "source": [
    "## **Assemble the model**\n",
    "\n",
    "Finally, we'll use CNNs for this application as well. To summarize, each coupling layer:\n",
    "\n",
    "*   Computes plaquettes from the gauge links, and partitions them into active, passive, and frozen subsets\n",
    "*   Provides the frozen plaquette angles $x$ as inputs $(\\cos x, \\sin x)$ to a CNN\n",
    "*   Uses the resulting scales $s_i$ and offset $t$ to update the active plaquettes with mixed NCP\n",
    "*   Updates the active links to induce the transformation of the active plaquettes (updating the passive plaquettes as a side effect)\n",
    "\n",
    "The flow as a whole is made by stacking coupling layers, repeatedly scanning the masking pattern across all four distinct offsets and both directions (see the figure above). Eight layers are required to update each link once."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_u1_equiv_layers(*, n_layers, n_mixture_comps, lattice_shape, hidden_sizes, kernel_size):\n",
    "    layers = []\n",
    "    for i in range(n_layers):\n",
    "        # periodically loop through all arrangements of maskings\n",
    "        mu = i % 2\n",
    "        off = (i//2) % 4\n",
    "        in_channels = 2 # x - > (cos(x), sin(x))\n",
    "        out_channels = n_mixture_comps + 1 # for mixture s and t, respectively\n",
    "        net = make_conv_net(in_channels=in_channels, out_channels=out_channels,\n",
    "            hidden_sizes=hidden_sizes, kernel_size=kernel_size,\n",
    "            use_final_tanh=False)\n",
    "        plaq_coupling = NCPPlaqCouplingLayer(\n",
    "            net, mask_shape=lattice_shape, mask_mu=mu, mask_off=off)\n",
    "        link_coupling = GaugeEquivCouplingLayer(\n",
    "            lattice_shape=lattice_shape, mask_mu=mu, mask_off=off, \n",
    "            plaq_coupling=plaq_coupling)\n",
    "        layers.append(link_coupling)\n",
    "    return torch.nn.ModuleList(layers)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "46EI9Mc8sFOd"
   },
   "source": [
    "## **Train the model**\n",
    "\n",
    "We use the same self-training scheme with the reverse KL divergence as for $\\phi^4$ theory. You should find that this model trains much faster than the model for $\\phi^4$ theory above, achieving $\\sim 20\\%$ ESS after 10 eras of training, which takes 8 minutes on a Google Colab GPU.\n",
    "\n",
    "As with before, if you don't want to train the model, we have provided a pre-trained example; just set the flag below to use it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "use_pretrained = True"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "vpxGLWRx1nlb"
   },
   "source": [
    "For convenience, this cell reproduces all of the setup code from above:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Theory\n",
    "L = 8\n",
    "lattice_shape = (L,L)\n",
    "link_shape = (2,L,L)\n",
    "beta = 2.0\n",
    "u1_action = U1GaugeAction(beta)\n",
    "\n",
    "# Model\n",
    "prior = MultivariateUniform(torch.zeros(link_shape), 2*np.pi*torch.ones(link_shape))\n",
    "\n",
    "n_layers = 16\n",
    "n_s_nets = 2\n",
    "hidden_sizes = [8,8]\n",
    "kernel_size = 3\n",
    "layers = make_u1_equiv_layers(lattice_shape=lattice_shape, n_layers=n_layers, n_mixture_comps=n_s_nets,\n",
    "                             hidden_sizes=hidden_sizes, kernel_size=kernel_size)\n",
    "set_weights(layers)\n",
    "model = {'layers': layers, 'prior': prior}\n",
    "\n",
    "# Training\n",
    "base_lr = .001\n",
    "optimizer = torch.optim.Adam(model['layers'].parameters(), lr=base_lr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "if use_pretrained:\n",
    "    print('Loading pre-trained model')\n",
    "    u1_trained_weights = torch.load(io.BytesIO(base64.b64decode(b\"\"\"\n",
    "    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\n",
    "    \"\"\".strip())), map_location=torch.device('cpu'))\n",
    "    model['layers'].load_state_dict(u1_trained_weights)\n",
    "    if torch_device == 'cuda':\n",
    "        model['layers'].cuda()\n",
    "else:\n",
    "    print('Skipping pre-trained model')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_era = 10\n",
    "N_epoch = 100\n",
    "batch_size = 64\n",
    "print_freq = N_epoch # epochs\n",
    "plot_freq = 1 # epochs\n",
    "\n",
    "history = {\n",
    "    'loss' : [],\n",
    "    'logp' : [],\n",
    "    'logq' : [],\n",
    "    'ess' : []\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "if not use_pretrained:\n",
    "    [plt.close(plt.figure(fignum)) for fignum in plt.get_fignums()] # close all existing figures\n",
    "    live_plot = init_live_plot()\n",
    "\n",
    "    for era in range(N_era):\n",
    "        for epoch in range(N_epoch):\n",
    "            train_step(model, u1_action, calc_dkl, optimizer, history)\n",
    "\n",
    "            if epoch % print_freq == 0:\n",
    "                print_metrics(history, avg_last_N_epochs=print_freq)\n",
    "                  \n",
    "            if epoch % plot_freq == 0:\n",
    "                update_plots(history, **live_plot)\n",
    "else:\n",
    "    print('Skipping training')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('Model weights blob:\\n===')\n",
    "serialized_model = io.BytesIO()\n",
    "torch.save(model['layers'].state_dict(), serialized_model)\n",
    "print(base64.b64encode(serialized_model.getbuffer()).decode('utf-8'))\n",
    "print('===')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "01JgcSC4sFOo"
   },
   "source": [
    "## **Evaluate the model**\n",
    "\n",
    "We can apply the same checks to our trained U(1) model as we did to the $\\phi^4$ model above."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "dLNyf7kJR32w"
   },
   "source": [
    "It's harder to visualize gauge fields because the variables are angular and there are multiple degrees of freedom per site. However, we can double-check that a random draw from the trained model produces samples with $\\log q$ correlated with $\\log p$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "layers, prior = model['layers'], model['prior']\n",
    "torch_x, torch_logq = apply_flow_to_prior(prior, layers, batch_size=1024)\n",
    "\n",
    "S_eff = -grab(torch_logq)\n",
    "S = grab(u1_action(torch_x))\n",
    "fit_b = np.mean(S) - np.mean(S_eff)\n",
    "print(f'slope 1 linear regression S = S_eff + {fit_b:.4f}')\n",
    "fig, ax = plt.subplots(1,1, dpi=125, figsize=(4,4))\n",
    "ax.hist2d(S_eff, S, bins=20, range=[[175, 225], [-110, -60]])\n",
    "ax.set_xlabel(r'$S_{\\mathrm{eff}} = -\\log~q(x)$')\n",
    "ax.set_ylabel(r'$S(x)$')\n",
    "ax.set_aspect('equal')\n",
    "xs = np.linspace(175, 225, num=4, endpoint=True)\n",
    "ax.plot(xs, xs + fit_b, ':', color='w', label='slope 1 fit')\n",
    "plt.legend(prop={'size': 6})\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "6sLm5CcPCN3X"
   },
   "source": [
    "We can see how the model density evolved over training time to become well-correlated with $p(x)$ over time (if `use_pretrained == False`)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "if not use_pretrained:\n",
    "    fig, axes = plt.subplots(1, 10, dpi=125, sharey=True, figsize=(10, 1))\n",
    "    logq_hist = np.array(history['logq']).reshape(N_era, -1)[::N_era//10]\n",
    "    logp_hist = np.array(history['logp']).reshape(N_era, -1)[::N_era//10]\n",
    "    for i, (ax, logq, logp) in enumerate(zip(axes, logq_hist, logp_hist)):\n",
    "        ax.hist2d(-logq, -logp, bins=20, range=[[175, 225], [-110, -60]])\n",
    "        if i == 0:\n",
    "            ax.set_ylabel(r'$S(x)$')\n",
    "        ax.set_xlabel(r'$S_{\\mathrm{eff}}$')\n",
    "        ax.set_title(f'Era {i * (N_era//10)}')\n",
    "        ax.set_xticks([])\n",
    "        ax.set_yticks([])\n",
    "        ax.set_aspect('equal')\n",
    "    plt.show()\n",
    "else:\n",
    "    print('Skipping plot because use_pretrained == True')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "tz0tf9MWQIRh"
   },
   "source": [
    "We can reuse our Metropolis independence sampler from above to sample the theory using our model and check that we get a good acceptance rate. You should see an accept rate around 40-50% for the model trained above."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ensemble_size = 8192\n",
    "u1_ens = make_mcmc_ensemble(model, u1_action, 64, ensemble_size)\n",
    "print(\"Accept rate:\", np.mean(u1_ens['accepted']))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "eNY3XKNXTgvp"
   },
   "source": [
    "Algorithms like HMC have a difficult time sampling from different topological sectors, exhibiting \"topological freezing\" where the topological charge $Q$ moves very slowly in Markov chain time. We can measure this quantity on the ensemble of U(1) configurations we just generated and see that it mixes quickly using our direct sampling approach. See <span data-cite=\"Kanwar:2020xzo\">[arXiv:2003.06413](https://arxiv.org/abs/2003.06413)</span> for a detailed comparison against two standard approaches."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "Q = grab(topo_charge(torch.stack(u1_ens['x'], axis=0)))\n",
    "plt.figure(figsize=(5,3.5), dpi=125)\n",
    "plt.plot(Q)\n",
    "plt.xlabel(r'$t_{MC}$')\n",
    "plt.ylabel(r'topological charge $Q$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "eb9vEn-Nx1ga"
   },
   "source": [
    "As with scalar theory, the generated ensemble is asymptotically unbiased. As an example of an observable measurement, we compute the topological susceptibility below and compare against a value determined from a large HMC ensemble evaluated at the same choice of parameters."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "X_mean, X_err = bootstrap(Q**2, Nboot=100, binsize=16)\n",
    "print(f'Topological susceptibility = {X_mean:.2f} +/- {X_err:.2f}')\n",
    "print(f'... vs HMC estimate = 1.23 +/- 0.02')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Additional References\n",
    "Below we provide a selection of references to related works. **NOTE**: Please see the PDF version for linked bibliography entries.\n",
    "\n",
    "* **Normalizing flows:** Agnelli, et al. (2010) <span data-cite=\"Agnelli2010ClusteringAC\"></span>; Tabak and Vanden-Eijnden (2010) <span data-cite=\"tabak2010\"></span>; Dinh, et al. (2014) <span data-cite=\"Dinh:2014\"></span>; Dinh, et al. (2016) <span data-cite=\"dinh2016density\"></span>; Papamakarios, et al. (2019) <span data-cite=\"papamakarios2019normalizing\"></span>\n",
    "* **Symmetries and equivariance:** Cohen and Welling (2016) <span data-cite=\"cohen2016group\"></span>; Cohen, et al. (2019) <span data-cite=\"cohen2019gauge\"></span>; Rezende, et al. (2019) <span data-cite=\"rezende2019equivariant\"></span>; Köhler, et al. (2020) <span data-cite=\"kohler2020equivariant\"></span>; Luo, et al. (2020) <span data-cite=\"luo2020gauge\"></span>; Favoni, et al. (2020) <span data-cite=\"favoni2020lattice\"></span>\n",
    "* **Flows on manifolds:** Gemici, et al. (2016) <span data-cite=\"gemici2016normalizing\"></span>; Falorsi, et al. (2019) <span data-cite=\"falorsi19lie\"></span>; Finzi, et al. (2020) <span data-cite=\"Finzi:2020\"></span>; Mathieu and Nickel (2020) <span data-cite=\"mathieu2020riemannian\"></span>; Falorsi and Forré (2020) <span data-cite=\"falorsi2020neural\"></span>\n",
    "* **Applications of flows:** Müller, et al. (2018) <span data-cite=\"mller2018neural\"></span>; Noé, et al. (2019) <span data-cite=\"noe2019boltzmann\"></span>; Wu, et al. (2020) <span data-cite=\"wu2020stochastic\"></span>; Dibak, et al. (2020) <span data-cite=\"dibak2020temperaturesteerable\"></span>; Nicoli, et al. (2021) <span data-cite=\"PhysRevLett.126.032001\"></span>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Acknowledgments\n",
    "GK, DB, DCH, and PES are supported in part by the U.S. Department of Energy, Office of Science, Office of Nuclear Physics, under grant Contract Number DESC0011090. PES is additionally supported by the National Science Foundation under EAGER grant 2035015, by the U.S. DOE Early Career Award DE-SC0021006, by a NEC research award, and by the Carl G and Shirley Sontheimer Research Fund. KC is supported by the National Science Foundation under the awards ACI1450310, OAC1836650, and OAC-1841471 and by the Moore-Sloan data science environment at NYU. MSA thanks the Flatiron Institute and is supported by the Carl Feinberg Fellowship in Theoretical Physics and the James Arthur Fellowship. This  work is associated with an ALCF Aurora Early Science Program project and was\tsupported by the Argonne Leadership Computing Facility, which is a U.S. Department of Energy Office of Science User Facility operated under contract DE-AC02-06CH11357. This work is supported by the U.S. National Science Foundation under Cooperative Agreement PHY2019786 (The NSF AI Institute for Artificial Intelligence and Fundamental Interactions, http://iaifi.org/)."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

